Single-qubit unitary gates by graph scattering

We consider the effects of plane-wave states scattering off finite graphs, as an approach to implementing single-qubit unitary operations within the continuous-time quantum walk framework of universal quantum computation. Four semi-infinite tails are attached at arbitrary points of a given graph, representing the input and output registers of a single qubit. For a range of momentum eigenstates, we enumerate all of the graphs with up to $n=9$ vertices for which the scattering implements a single-qubit gate. As $n$ increases, the number of new unitary operations increases exponentially, and for $n>6$ the majority correspond to rotations about axes distributed roughly uniformly across the Bloch sphere. Rotations by both rational and irrational multiples of $\pi$ are found.

==> anc/SupMat.txt <==
ID,Vertices,Adjacency matrix,Input 0,Input 1,Output 0,Output 1,Momentum,Effective length,Polar angle,Azimuthal angle,Rotation angle,Re(U00),Im(U00),Re(U01),Im(U01),Re(U10),Im(U10),Re(U11),Im(U11),Equivalent graphs on 1,Equiv on 2,Equiv on 3,Equiv on 4,Equiv on 5,Equiv on 6,Equiv on 7,Equiv on 8,Equiv on 9
1,2,0000,0,1,1,0,0.628319,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
2,2,0000,0,1,0,1,0.628319,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
3,7,0000111000001100000010000001100000111000011111110,2,3,3,2,0.628319,0.263932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,108
4,7,0000111000001100000010000001100000111000011111110,2,3,2,3,0.628319,0.263932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,108
5,7,0000111000001100000010000001100000011000011111010,2,3,3,2,0.628319,0.403252,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,32,172
6,7,0000111000001100000010000001100000011000011111010,2,3,2,3,0.628319,0.403252,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,32,172
7,7,0000111000001100000010000001100000111000001111100,2,3,3,2,0.628319,0.552786,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,32,172
8,7,0000111000001100000010000001100000111000001111100,2,3,2,3,0.628319,0.552786,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,32,172
9,8,0000011100000111000000110000001100000001110000011111000011111100,2,3,3,2,0.628319,0.614207,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
10,8,0000011100000111000000110000001100000001110000011111000011111100,2,3,2,3,0.628319,0.614207,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
11,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,7,6,0.628319,0.616115,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
12,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,6,7,0.628319,0.616115,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
13,9,000011111000011111000001111000001111110000011111100010111100001111111000111110100,2,3,3,2,0.628319,0.633667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
14,9,000011111000011111000001111000001111110000011111100010111100001111111000111110100,2,3,2,3,0.628319,0.633667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
15,7,0000111000001000000010000001100000011000011011010,2,3,3,2,0.628319,0.690983,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,108
16,7,0000111000001000000010000001100000011000011011010,2,3,2,3,0.628319,0.690983,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,108
17,9,000001010000001001000000111000000111000000011110000111001101000101111001011111010,2,3,3,2,0.628319,0.756966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
18,9,000001010000001001000000111000000111000000011110000111001101000101111001011111010,2,3,2,3,0.628319,0.756966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
19,7,0000101000010100000110000011110001100111011111110,0,1,1,0,0.628319,0.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,12,44,244
20,7,0000101000010100000110000011110001100111011111110,0,1,0,1,0.628319,0.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,12,44,244
21,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,3,2,0.628319,0.806504,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
22,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,2,3,0.628319,0.806504,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
23,8,0000111100001011000001110000011111000110101110011111100011110100,2,3,3,2,0.628319,0.844582,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
24,8,0000111100001011000001110000011111000110101110011111100011110100,2,3,2,3,0.628319,0.844582,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
25,4,0010000110000100,0,3,1,2,0.628319,1.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,32,48,144,360
26,4,0010000110000100,0,3,2,1,0.628319,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,32,48,144,360
27,7,0000111000001100000010000001100000011000001111000,2,3,3,2,0.628319,1.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,88,656
28,7,0000111000001100000010000001100000011000001111000,2,3,2,3,0.628319,1.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,88,656
29,9,000010111000001111000001111000000011100000111011000111111011000111111001111111010,1,2,2,1,0.628319,1.114562,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
30,9,000010111000001111000001111000000011100000111011000111111011000111111001111111010,1,2,1,2,0.628319,1.114562,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
31,9,000001100000001001000000111000000111000000010110000111101101001001111000011101100,2,3,3,2,0.628319,1.156541,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
32,9,000001100000001001000000111000000111000000010110000111101101001001111000011101100,2,3,2,3,0.628319,1.156541,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
33,9,000011011000010100000001111000001111110000011101100011011100011101111101101111110,2,3,3,2,0.628319,1.173396,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
34,9,000011011000010100000001111000001111110000011101100011011100011101111101101111110,2,3,2,3,0.628319,1.173396,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
35,9,000001111000001111000000111000000111000000011110000000111100000111110001111110010,0,1,1,0,0.628319,1.209757,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
36,9,000001111000001111000000111000000111000000011110000000111100000111110001111110010,0,1,0,1,0.628319,1.209757,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
37,8,0000111100001010000001110000011111000001101100001111000110111010,2,3,3,2,0.628319,1.228414,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,44
38,8,0000111100001010000001110000011111000001101100001111000110111010,2,3,2,3,0.628319,1.228414,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,44
39,9,000010011000001001000000101000000011100000001010000000001000000100100001111110010,1,6,2,5,0.628319,1.263932,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
40,9,000010011000001001000000101000000011100000001010000000001000000100100001111110010,1,6,5,2,0.628319,1.263932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
41,9,000011111000001111000001111000000011100000011111000110111001001111111001111110110,1,2,2,1,0.628319,1.357214,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
42,9,000011111000001111000001111000000011100000011111000110111001001111111001111110110,1,2,1,2,0.628319,1.357214,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
43,8,0000011100000100000000110000001100000001110000011011000010111100,2,3,3,2,0.628319,1.381966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,104
44,8,0000011100000100000000110000001100000001110000011011000010111100,2,3,2,3,0.628319,1.381966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,104
45,9,000010011000001001000000101000000011100000000010000000001000000100100001111100010,1,6,2,5,0.628319,1.403252,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
46,9,000010011000001001000000101000000011100000000010000000001000000100100001111100010,1,6,5,2,0.628319,1.403252,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
47,9,000011010000010101000001111000001111110000011101100010011100001101111000011110100,2,3,3,2,0.628319,1.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
48,9,000011010000010101000001111000001111110000011101100010011100001101111000011110100,2,3,2,3,0.628319,1.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
49,9,000010011000001001000000101000000011100000001010000000001000000100100000111110000,1,6,2,5,0.628319,1.552786,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
50,9,000010011000001001000000101000000011100000001010000000001000000100100000111110000,1,6,5,2,0.628319,1.552786,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
51,9,000011110000010011000001111000001111110000001101100011101100001111101001011111110,2,3,3,2,0.628319,1.613009,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
52,9,000011110000010011000001111000001111110000001101100011101100001111101001011111110,2,3,2,3,0.628319,1.613009,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
53,9,000010011000001001000000101000000010100000000010000000001000000100100001111000010,1,6,2,5,0.628319,1.690983,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
54,9,000010011000001001000000101000000010100000000010000000001000000100100001111000010,1,6,5,2,0.628319,1.690983,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
55,9,000001011000001000000000111000000100000000011110000110001101001101011001101010110,1,6,3,5,0.628319,1.763932,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
56,9,000001011000001000000000111000000100000000011110000110001101001101011001101010110,1,6,5,3,0.628319,1.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
57,7,0000110000001100000010000001100000111000000111100,2,3,3,2,0.628319,1.809017,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,108
58,7,0000110000001100000010000001100000111000000111100,2,3,2,3,0.628319,1.809017,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,108
59,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,2,1,0.628319,1.862233,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
60,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,1,2,0.628319,1.862233,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
61,9,000010011000001001000000101000000011100000001010000001001000001100100001111111110,1,6,2,5,0.628319,1.954915,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
62,9,000010011000001001000000101000000011100000001010000001001000001100100001111111110,1,6,5,2,0.628319,1.954915,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
63,9,000001100000001010000000110000000101000000011110000001101100000011010000000111000,0,1,3,4,0.628319,1.962145,1.570796,0.,-1.731849,0.647936,0.,0.761695,1.570796,0.761695,1.570796,0.647936,0.,0,0,0,0,0,0,0,0,4
64,9,000001100000001010000000110000000101000000011110000001101100000011010000000111000,0,1,4,3,0.628319,1.962145,1.570796,0.,1.409744,0.761695,0.,0.647936,-1.570796,0.647936,-1.570796,0.761695,0.,0,0,0,0,0,0,0,0,4
65,8,0001001100001011000001011000001101000011001000011101100011111100,0,4,1,3,0.628319,11.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,48
66,8,0001001100001011000001011000001101000011001000011101100011111100,0,4,3,1,0.628319,11.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,48
67,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,8,7,0.628319,11.055728,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
68,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,7,8,0.628319,11.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
69,9,000100111000011111000011111100000000011001011011010000111000011111010100111010100,7,8,8,7,0.628319,11.577709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
70,9,000100111000011111000011111100000000011001011011010000111000011111010100111010100,7,8,7,8,0.628319,11.577709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
71,9,000011111000011111000010111000001010111000101110100111111011001111101000111011100,0,1,1,0,0.628319,118.137767,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
72,9,000011111000011111000010111000001010111000101110100111111011001111101000111011100,0,1,0,1,0.628319,118.137767,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
73,7,0001111000111100001011100010111000111010001110100,0,1,1,0,0.628319,14.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,28,168
74,7,0001111000111100001011100010111000111010001110100,0,1,0,1,0.628319,14.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,28,168
75,9,000010011000001011000000101000000101100000011010000011001100000110011001111111010,0,5,1,4,0.628319,14.81966,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
76,9,000010011000001011000000101000000101100000011010000011001100000110011001111111010,0,5,4,1,0.628319,14.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
77,9,000010111000001011000000010000000001100000111010000011100010000111011000110111000,2,8,3,7,0.628319,15.472136,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
78,9,000010111000001011000000010000000001100000111010000011100010000111011000110111000,2,8,7,3,0.628319,15.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
79,6,000010000010000001000001110000001100,0,3,2,1,0.628319,2.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,8,8,16,48
80,6,000010000010000001000001110000001100,0,3,1,2,0.628319,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,8,8,16,48
81,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,2,5,0.628319,2.055728,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
82,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,5,2,0.628319,2.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
83,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,3,2,0.628319,2.111456,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,56
84,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,2,3,0.628319,2.111456,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,56
85,9,000011010000010110000001111000000011110000011101000001011000001111110001001111110,0,5,1,6,0.628319,2.145898,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
86,9,000011010000010110000001111000000011110000011101000001011000001111110001001111110,0,5,6,1,0.628319,2.145898,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
87,8,0000111000001000000001110000011111000011101100011011100000111100,2,3,3,2,0.628319,2.211146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
88,8,0000111000001000000001110000011111000011101100011011100000111100,2,3,2,3,0.628319,2.211146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
89,9,000011110000001111000001111000000011100001110111010101111011001111110001011101110,1,2,2,1,0.628319,2.222222,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
90,9,000011110000001111000001111000000011100001110111010101111011001111110001011101110,1,2,1,2,0.628319,2.222222,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
91,9,000011011000010100000001111000001111110000110101100111011111001101111001101101110,2,3,3,2,0.628319,2.339525,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
92,9,000011011000010100000001111000001111110000110101100111011111001101111001101101110,2,3,2,3,0.628319,2.339525,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
93,9,000011111000011111000001111000001101110000010111100011111100011111011100111101100,0,1,1,0,0.628319,2.456828,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
94,9,000011111000011111000001111000001101110000010111100011111100011111011100111101100,0,1,0,1,0.628319,2.456828,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
95,9,000010011000001001000000101000000011100000000010000001001000001100100001111101110,1,6,2,5,0.628319,2.45898,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
96,9,000010011000001001000000101000000011100000000010000001001000001100100001111101110,1,6,5,2,0.628319,2.45898,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
97,9,000010101000001111000000011000000011100000101010000010110010010011101100111110000,2,3,3,2,0.628319,2.514708,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
98,9,000010101000001111000000011000000011100000101010000010110010010011101100111110000,2,3,2,3,0.628319,2.514708,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
99,6,000101000011000011100001011000111100,1,2,2,1,0.628319,2.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,32,212,1480
100,6,000101000011000011100001011000111100,1,2,1,2,0.628319,2.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,32,212,1480
101,9,000010010000001001000000101000000011100000001010000000001000000100100000011110000,1,6,2,5,0.628319,2.809017,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
102,9,000010010000001001000000101000000011100000001010000000001000000100100000011110000,1,6,5,2,0.628319,2.809017,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
103,9,000010111000001101000001011000000110100000001011000000110100000101100000111010000,1,6,2,7,0.628319,2.90983,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
104,9,000010111000001101000001011000000110100000001011000000110100000101100000111010000,1,6,7,2,0.628319,2.90983,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
105,9,000010001000001111000001111000000110100000001011000001011100011011100101111011110,1,2,2,1,0.628319,20.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
106,9,000010001000001111000001111000000110100000001011000001011100011011100101111011110,1,2,1,2,0.628319,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
107,9,000001111000001111000000101000000010000000010110000000111000001110110000111000100,0,1,1,0,0.628319,21.708204,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
108,9,000001111000001111000000101000000010000000010110000000111000001110110000111000100,0,1,0,1,0.628319,21.708204,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
109,9,000011111000011111000000101000000100110000011110000011111100001110011000111011100,0,1,1,0,0.628319,22.111456,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
110,9,000011111000011111000000101000000100110000011110000011111100001110011000111011100,0,1,0,1,0.628319,22.111456,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
111,9,000010010000001001000000101000000011100000000010000001001000001100100000011101100,1,6,2,5,0.628319,27.18034,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
112,9,000010010000001001000000101000000011100000000010000001001000001100100000011101100,1,6,5,2,0.628319,27.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
113,9,000011111000001111000001111000000101100000010111000011111100001111011000111101100,1,2,2,1,0.628319,28.944272,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
114,9,000011111000001111000001111000000101100000010111000011111100001111011000111101100,1,2,1,2,0.628319,28.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
115,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,3,4,0.628319,3.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,16
116,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,4,3,0.628319,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,16
117,9,000001011000001011000000110000000101000000011110000000001100000111010001110110010,0,1,1,0,0.628319,3.027864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
118,9,000001011000001011000000110000000101000000011110000000001100000111010001110110010,0,1,0,1,0.628319,3.027864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
119,9,000001111000001111000001011000000100000000011111000000110100000111010001111010010,0,1,1,0,0.628319,3.167184,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
120,9,000001111000001111000001011000000100000000011111000000110100000111010001111010010,0,1,0,1,0.628319,3.167184,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
121,9,000010011000001001000000101000000010100000000010000001001000001100100001111001110,1,6,2,5,0.628319,3.5,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
122,9,000010011000001001000000101000000010100000000010000001001000001100100001111001110,1,6,5,2,0.628319,3.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
123,9,000011111000001110000000101000000011100000001110000111111001000110101000101111000,2,6,3,7,0.628319,3.63932,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
124,9,000011111000001110000000101000000011100000001110000111111001000110101000101111000,2,6,7,3,0.628319,3.63932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
125,8,0000100100000110000001000000001010000001011000010101000110001110,2,6,3,5,0.628319,3.763932,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,88
126,8,0000100100000110000001000000001010000001011000010101000110001110,2,6,5,3,0.628319,3.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,88
127,7,0000101000010100000110000011110000100110001111100,0,1,1,0,0.628319,3.81966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,148
128,7,0000101000010100000110000011110000100110001111100,0,1,0,1,0.628319,3.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,148
129,9,000010100000001100000000101000000011100000011010000011111000001000111000001111100,0,4,1,5,0.628319,3.965558,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
130,9,000010100000001100000000101000000011100000011010000011111000001000111000001111100,0,4,5,1,0.628319,3.965558,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
131,9,001011110000110111100011000010001111111000111101100111110111001110111001010111110,6,7,7,6,0.628319,38.579527,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
132,9,001011110000110111100011000010001111111000111101100111110111001110111001010111110,6,7,6,7,0.628319,38.579527,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
133,9,000010001000001111000001111000000011100000001011000101011001001011100001111111110,1,2,2,1,0.628319,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
134,9,000010001000001111000001111000000011100000001011000101011001001011100001111111110,1,2,1,2,0.628319,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
135,8,0000101100001011000001100000010011000000001100011110000111000110,0,1,1,0,0.628319,4.222912,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,56
136,8,0000101100001011000001100000010011000000001100011110000111000110,0,1,0,1,0.628319,4.222912,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,56
137,9,000001111000001111000001010000000111000000111111000000110110001111110000110110100,0,1,1,0,0.628319,4.341641,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
138,9,000001111000001111000001010000000111000000111111000000110110001111110000110110100,0,1,0,1,0.628319,4.341641,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
139,9,000101111000011111000011111100000011011001100111010011111010011111101100111101100,7,8,8,7,0.628319,4.626165,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
140,9,000101111000011111000011111100000011011001100111010011111010011111101100111101100,7,8,7,8,0.628319,4.626165,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
141,9,000001101000001000000000100000000011000000011110000001101000001000110000100111100,1,6,2,5,0.628319,4.81966,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
142,9,000001101000001000000000100000000011000000011110000001101000001000110000100111100,1,6,5,2,0.628319,4.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
143,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,2,1,0.628319,4.875388,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
144,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,1,2,0.628319,4.875388,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
145,9,000010100000001011000000110000000110100000001010000011101100001011101000010011100,2,3,3,2,0.628319,45.124612,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
146,9,000010100000001011000000110000000110100000001010000011101100001011101000010011100,2,3,2,3,0.628319,45.124612,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
147,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,3,2,0.628319,5.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
148,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,2,3,0.628319,5.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
149,9,000110111000101001000011111110001111101000110011100111101111001101111001111101110,6,7,7,6,0.628319,5.628677,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
150,9,000110111000101001000011111110001111101000110011100111101111001101111001111101110,6,7,6,7,0.628319,5.628677,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
151,9,000101111000011111000000011100001111010001111110110100110111000111110001111110010,0,4,1,3,0.628319,53.36068,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
152,9,000101111000011111000000011100001111010001111110110100110111000111110001111110010,0,4,3,1,0.628319,53.36068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
153,9,000101011000010111000001111100000000010000111101000000011010000111010000111010000,7,8,8,7,0.628319,56.832816,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
154,9,000101011000010111000001111100000000010000111101000000011010000111010000111010000,7,8,7,8,0.628319,56.832816,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
155,9,000011111000011111000011011000000101111000011111000011110100001111011000111111100,0,1,1,0,0.628319,57.888544,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
156,9,000011111000011111000011011000000101111000011111000011110100001111011000111111100,0,1,0,1,0.628319,57.888544,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
157,9,000010010000001010000000110000000101100000001010000001001100000111000000000111000,0,4,1,5,0.628319,6.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
158,9,000010010000001010000000110000000101100000001010000001001100000111000000000111000,0,4,5,1,0.628319,6.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
159,9,000011111000011111000001111000000110110000001111000001111100011111100100111011100,0,1,1,0,0.628319,6.583592,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
160,9,000011111000011111000001111000000110110000001111000001111100011111100100111011100,0,1,0,1,0.628319,6.583592,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
161,9,000101111000011111000010001100001111011000111110100110110111001110111001111110110,6,7,7,6,0.628319,63.416408,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
162,9,000101111000011111000010001100001111011000111110100110110111001110111001111110110,6,7,6,7,0.628319,63.416408,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
163,9,000111111000111111000010111110001111111000111110100010111110001111111000111110100,0,1,1,0,0.628319,7.046268,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
164,9,000111111000111111000010111110001111111000111110100010111110001111111000111110100,0,1,0,1,0.628319,7.046268,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
165,7,0000110000001100000010000001100000011000000111000,2,3,3,2,0.628319,7.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,32,80,336
166,7,0000110000001100000010000001100000011000000111000,2,3,2,3,0.628319,7.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,32,80,336
167,9,000010010000001001000000101000000011100000001010000001001000001100100000011111100,1,6,2,5,0.628319,7.545085,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
168,9,000010010000001001000000101000000011100000001010000001001000001100100000011111100,1,6,5,2,0.628319,7.545085,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
169,9,000011011000011011000000100000000100110000010110000001001100011110010100110001100,0,1,1,0,0.628319,7.63932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
170,9,000011011000011011000000100000000100110000010110000001001100011110010100110001100,0,1,0,1,0.628319,7.63932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
171,9,000001010000001001000000111000000111000000100110000000001110000101100001011100010,2,3,3,2,0.628319,7.927051,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
172,9,000001010000001001000000111000000111000000100110000000001110000101100001011100010,2,3,2,3,0.628319,7.927051,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
173,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,8,7,0.628319,75.777088,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
174,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,7,8,0.628319,75.777088,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
175,9,000001100000001010000000100000000011000000001110000000101000001010100000000110100,2,8,4,6,0.628319,8.236068,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
176,9,000001100000001010000000100000000011000000001110000000101000001010100000000110100,2,8,6,4,0.628319,8.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
177,9,000100111000011111000011111100000001011000110011000110111011001111011001111100110,6,7,7,6,0.628319,83.013156,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
178,9,000100111000011111000011111100000001011000110011000110111011001111011001111100110,6,7,6,7,0.628319,83.013156,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
179,2,0000,0,1,1,0,0.785398,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
180,2,0000,0,1,0,1,0.785398,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
181,9,000000101000000101000000011000000011000000001000000001110000001001100001111111110,4,5,5,4,0.785398,0.171573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
182,9,000000101000000101000000011000000011000000001000000001110000001001100001111111110,4,5,4,5,0.785398,0.171573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
183,9,000000101000000101000000011000000010000000001000000001110000001001100001111011110,4,5,5,4,0.785398,0.228764,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
184,9,000000101000000101000000011000000010000000001000000001110000001001100001111011110,4,5,4,5,0.785398,0.228764,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
185,9,000000101000000101000000011000000011000000001000000001110000001001100000111111100,4,5,5,4,0.785398,0.255479,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
186,9,000000101000000101000000011000000011000000001000000001110000001001100000111111100,4,5,4,5,0.785398,0.255479,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
187,9,000000101000000101000000010000000010000000001000000001110000001001100001110011110,4,5,5,4,0.785398,0.292893,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
188,9,000000101000000101000000010000000010000000001000000001110000001001100001110011110,4,5,4,5,0.785398,0.292893,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
189,9,000001001000000111000000111000000011000000011100000001011000011011110101111111110,3,4,4,3,0.785398,0.299312,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
190,9,000001001000000111000000111000000011000000011100000001011000011011110101111111110,3,4,3,4,0.785398,0.299312,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
191,9,000000101000000101000000011000000010000000001000000001110000001001100000111011100,4,5,5,4,0.785398,0.316034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
192,9,000000101000000101000000011000000010000000001000000001110000001001100000111011100,4,5,4,5,0.785398,0.316034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
193,6,000011000011000001000001110001111110,2,3,3,2,0.785398,0.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,24,112,504
194,6,000011000011000001000001110001111110,2,3,2,3,0.785398,0.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,24,112,504
195,9,000000101000000100000000011000000011000000001000000001110000001001100000101111100,4,5,5,4,0.785398,0.406983,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
196,9,000000101000000100000000011000000011000000001000000001110000001001100000101111100,4,5,4,5,0.785398,0.406983,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
197,9,000000101000000101000000011000000011000000001000000001110000000001100000111111000,4,5,5,4,0.785398,0.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
198,9,000000101000000101000000011000000011000000001000000001110000000001100000111111000,4,5,4,5,0.785398,0.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
199,9,000000101000000100000000010000000010000000001000000001110000001001100001100011110,4,5,5,4,0.785398,0.510958,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
200,9,000000101000000100000000010000000010000000001000000001110000001001100001100011110,4,5,4,5,0.785398,0.510958,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
201,9,000001011000000110000000101000000011000000011100000001011000011110110100101111100,3,4,4,3,0.785398,0.514719,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
202,9,000001011000000110000000101000000011000000011100000001011000011110110100101111100,3,4,3,4,0.785398,0.514719,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
203,9,000001001000000111000000100000000011000000011100000001011000011010110101110111110,3,4,4,3,0.785398,0.530818,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
204,9,000001001000000111000000100000000011000000011100000001011000011010110101110111110,3,4,3,4,0.785398,0.530818,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
205,9,000000101000000100000000011000000010000000001000000001110000001001100000101011100,4,5,5,4,0.785398,0.585786,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
206,9,000000101000000100000000011000000010000000001000000001110000001001100000101011100,4,5,4,5,0.785398,0.585786,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
207,9,000011101000011101000011011000000110111000011111000011110100010001111101111011010,0,1,1,0,0.785398,0.598625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
208,9,000011101000011101000011011000000110111000011111000011110100010001111101111011010,0,1,0,1,0.785398,0.598625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
209,9,000001101000001010000000111000000111000000001110000111101101001011101000101111100,2,3,3,2,0.785398,0.608555,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
210,9,000001101000001010000000111000000111000000001110000111101101001011101000101111100,2,3,2,3,0.785398,0.608555,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
211,9,000001110000001110000001001000000111000000110111000001110110001110110001001101110,0,1,1,0,0.785398,0.615849,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
212,9,000001110000001110000001001000000111000000110111000001110110001110110001001101110,0,1,0,1,0.785398,0.615849,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
213,9,000000110000000101000000011000000011000000001000000001110000011101100100011111100,2,3,3,2,0.785398,0.632069,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
214,9,000000110000000101000000011000000011000000001000000001110000011101100100011111100,2,3,2,3,0.785398,0.632069,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
215,9,000001001000000110000000101000000011000000011100000000011000011010110100101110100,3,4,4,3,0.785398,0.649165,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
216,9,000001001000000110000000101000000011000000011100000000011000011010110100101110100,3,4,3,4,0.785398,0.649165,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
217,9,000000100000000100000000011000000011000000001000000001110000001001100000001111100,4,5,5,4,0.785398,0.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
218,9,000000100000000100000000011000000011000000001000000001110000001001100000001111100,4,5,4,5,0.785398,0.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
219,9,000001101000001010000000111000000111000000011110000111101101001011111000101111100,2,3,3,2,0.785398,0.671573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
220,9,000001101000001010000000111000000111000000011110000111101101001011111000101111100,2,3,2,3,0.785398,0.671573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
221,6,000011000010000001000001110001101110,2,3,3,2,0.785398,0.686292,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,32,180,1064
222,6,000011000010000001000001110001101110,2,3,2,3,0.785398,0.686292,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,32,180,1064
223,9,000001001000000111000000111000000011000000011100000001011000000011110001111111010,3,4,4,3,0.785398,0.700881,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
224,9,000001001000000111000000111000000011000000011100000001011000000011110001111111010,3,4,3,4,0.785398,0.700881,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
225,8,0001111100001111000011111000011111100000111100011111000111110110,1,2,2,1,0.785398,0.745166,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
226,8,0001111100001111000011111000011111100000111100011111000111110110,1,2,1,2,0.785398,0.745166,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
227,9,000010111000001001000000011000000011100000110010000001100010010101110100111101000,2,3,3,2,0.785398,0.757359,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
228,9,000010111000001001000000011000000011100000110010000001100010010101110100111101000,2,3,2,3,0.785398,0.757359,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
229,9,000000101000000101000000011000000010000000001000000001110000000001100000111011000,4,5,5,4,0.785398,0.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
230,9,000000101000000101000000011000000010000000001000000001110000000001100000111011000,4,5,4,5,0.785398,0.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
231,8,0000111100000111000001110000000110000011111000001110100111111010,1,2,2,1,0.785398,0.804041,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
232,8,0000111100000111000001110000000110000011111000001110100111111010,1,2,1,2,0.785398,0.804041,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
233,8,0000111100000111000001110000001110000011111000001111100011111000,1,2,2,1,0.785398,0.857864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
234,8,0000111100000111000001110000001110000011111000001111100011111000,1,2,1,2,0.785398,0.857864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
235,7,0000100000001100000110000001100000001100000111000,3,0,4,3,0.785398,1.,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,3,19,71
236,4,0010000110000100,0,3,1,2,0.785398,1.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,36,72,256,864
237,7,0000100000001100000110000001100000001100000111000,0,3,3,4,0.785398,1.,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,3,19,71
238,7,0000100000001100000110000001100000001100000111000,0,3,4,3,0.785398,1.,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,3,19,71
239,4,0010000110000100,0,3,2,1,0.785398,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,36,72,256,864
240,7,0000100000001100000110000001100000001100000111000,3,0,3,4,0.785398,1.,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,3,19,71
241,9,000001101000000111000000111000000011000000011100000001111000000011110001111111010,1,2,2,1,0.785398,1.009812,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
242,9,000001101000000111000000111000000011000000011100000001111000000011110001111111010,1,2,1,2,0.785398,1.009812,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
243,8,0000011100000011000000110000000100000001100000011110000011111100,1,2,2,1,0.785398,1.029437,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
244,8,0000011100000011000000110000000100000001100000011110000011111100,1,2,1,2,0.785398,1.029437,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
245,9,000001001000000101000000101000000010000000010100000001011000011000110101111001110,1,2,2,1,0.785398,1.079009,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
246,9,000001001000000101000000101000000010000000010100000001011000011000110101111001110,1,2,1,2,0.785398,1.079009,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
247,9,000011011000001111000001111000000011100000101111000010011010000111101001111110010,1,2,2,1,0.785398,1.088312,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
248,9,000011011000001111000001111000000011100000101111000010011010000111101001111110010,1,2,1,2,0.785398,1.088312,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
249,8,0000111100000111000001110000010110000011111100001110100111111010,1,2,2,1,0.785398,1.171573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,108
250,8,0000111100000111000001110000010110000011111100001110100111111010,1,2,1,2,0.785398,1.171573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,108
251,9,000011011000001111000001111000000011100000111111000110011011001111111000111110100,1,2,2,1,0.785398,1.204682,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
252,9,000011011000001111000001111000000011100000111111000110011011001111111000111110100,1,2,1,2,0.785398,1.204682,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
253,9,000000100000000100000000011000000010000000001000000001110000001001100000001011100,4,5,5,4,0.785398,1.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
254,9,000000100000000100000000011000000010000000001000000001110000001001100000001011100,4,5,4,5,0.785398,1.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
255,8,0000011100000111000000110000001100000001110000001111000111111010,0,1,1,0,0.785398,1.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,76
256,8,0000011100000111000000110000001100000001110000001111000111111010,0,1,0,1,0.785398,1.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,76
257,9,000001011000000110000000101000000011000000011100000001011000000110110000101111000,3,4,4,3,0.785398,1.359246,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
258,9,000001011000000110000000101000000011000000011100000001011000000110110000101111000,3,4,3,4,0.785398,1.359246,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
259,8,0000101100000101000000110000001110000001010000001011000011111000,2,3,3,2,0.785398,1.372583,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,164
260,8,0000101100000101000000110000001110000001010000001011000011111000,2,3,2,3,0.785398,1.372583,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,164
261,9,000001001000000111000000100000000011000000011100000001011000000010110001110111010,3,4,4,3,0.785398,1.477592,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
262,9,000001001000000111000000100000000011000000011100000001011000000010110001110111010,3,4,3,4,0.785398,1.477592,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
263,8,0000011100000111000000110000001100000011110000001111100011111000,0,1,1,0,0.785398,1.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,24
264,8,0000011100000111000000110000001100000011110000001111100011111000,0,1,0,1,0.785398,1.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,24
265,9,000001111000001010000000101000000011000000011110000011101000001110111001101111110,3,4,4,3,0.785398,1.514719,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
266,9,000001111000001010000000101000000011000000011110000011101000001110111001101111110,3,4,3,4,0.785398,1.514719,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
267,9,000011111000001111000001111000000011100000001111000111111001000111101001111111010,1,2,2,1,0.785398,1.585786,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
268,9,000011111000001111000001111000000011100000001111000111111001000111101001111111010,1,2,1,2,0.785398,1.585786,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
269,9,000100111000010010000001010100000110010000001001000001100100001111100001100011110,1,2,5,4,0.785398,1.671573,1.570796,3.141593,-2.356194,0.382683,0.,0.92388,-1.570796,0.92388,-1.570796,0.382683,0.,0,0,0,0,0,0,0,0,4
270,9,000100111000010010000001010100000110010000001001000001100100001111100001100011110,1,2,4,5,0.785398,1.671573,1.570796,-3.141593,0.785398,0.92388,0.,0.382683,1.570796,0.382683,1.570796,0.92388,0.,0,0,0,0,0,0,0,0,4
271,8,0000100100000101000000110000001010000000010000000011000111100010,0,5,1,4,0.785398,1.686292,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,48
272,8,0000100100000101000000110000001010000000010000000011000111100010,0,5,4,1,0.785398,1.686292,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,48
273,9,000011101000001111000001111000000011100000001111000000111000000011100001111110010,1,2,2,1,0.785398,1.711077,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
274,9,000011101000001111000001111000000011100000001111000000111000000011100001111110010,1,2,1,2,0.785398,1.711077,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
275,8,0000111100000111000001110000000110000001111000001110000011111000,1,2,2,1,0.785398,1.715729,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,52
276,8,0000111100000111000001110000000110000001111000001110000011111000,1,2,1,2,0.785398,1.715729,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,52
277,9,000011111000011111000001111000000110110000001111000111111101011111101101111011110,0,1,1,0,0.785398,1.774603,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
278,9,000011111000011111000001111000000110110000001111000111111101011111101101111011110,0,1,0,1,0.785398,1.774603,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
279,8,0000111000001101000010110000011111100000110100001011000001110000,0,1,6,7,0.785398,1.8,1.570796,-3.141593,2.214297,0.447214,0.,0.894427,1.570796,0.894427,1.570796,0.447214,0.,0,0,0,0,0,0,0,24,24
280,8,0000111000001101000010110000011111100000110100001011000001110000,0,1,7,6,0.785398,1.8,1.570796,-3.141593,-0.927295,0.894427,0.,0.447214,-1.570796,0.447214,-1.570796,0.894427,0.,0,0,0,0,0,0,0,24,24
281,9,000001011000000111000000111000000101000000010100000001011100001111010000111101100,1,2,2,1,0.785398,1.910369,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
282,9,000001011000000111000000111000000101000000010100000001011100001111010000111101100,1,2,1,2,0.785398,1.910369,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
283,8,0000101000001001000001100000010111000011001100111010110101011110,0,2,1,3,0.785398,1.91912,1.570796,0.,-1.910633,0.57735,0.,0.816497,1.570796,0.816497,1.570796,0.57735,0.,0,0,0,0,0,0,0,4,8
284,8,0000101000001001000001100000010111000011001100111010110101011110,0,2,3,1,0.785398,1.91912,1.570796,0.,1.230959,0.816497,0.,0.57735,-1.570796,0.57735,-1.570796,0.816497,0.,0,0,0,0,0,0,0,4,8
285,8,0000100100000111000001110000000110000000011000000110000011110000,1,2,2,1,0.785398,10.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,56
286,8,0000100100000111000001110000000110000000011000000110000011110000,1,2,1,2,0.785398,10.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,56
287,9,000011011000001001000000111000000111100000010110000001001100011101110100111101100,2,3,3,2,0.785398,10.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,56
288,9,000011011000001001000000111000000111100000010110000001001100011101110100111101100,2,3,2,3,0.785398,10.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,56
289,8,0000010100000011000000110000001000000001100000000111000011101000,1,2,2,1,0.785398,12.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,92
290,8,0000010100000011000000110000001000000001100000000111000011101000,1,2,1,2,0.785398,12.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,92
291,8,0000100100000101000000110000001010000001010000010011000011101100,0,5,1,4,0.785398,14.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,72
292,8,0000100100000101000000110000001010000001010000010011000011101100,0,5,4,1,0.785398,14.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,72
293,8,0000011100000111000000110000000100000001110000101110010011111000,0,1,1,0,0.785398,15.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
294,8,0000011100000111000000110000000100000001110000101110010011111000,0,1,0,1,0.785398,15.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
295,9,000011111000011111000001011000000101110000110111000000110110000111010001111100010,0,1,1,0,0.785398,16.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
296,9,000011111000011111000001011000000101110000110111000000110110000111010001111100010,0,1,0,1,0.785398,16.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
297,9,000001111000001010000000101000000011000000011110000000101000001110110001101110110,3,4,4,3,0.785398,17.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
298,9,000001111000001010000000101000000011000000011110000000101000001110110001101110110,3,4,3,4,0.785398,17.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
299,8,0001011100001011000001111000011101000011101100111111110011111100,6,7,7,6,0.785398,18.343146,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,20
300,8,0001011100001011000001111000011101000011101100111111110011111100,6,7,6,7,0.785398,18.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,20
301,8,0000111100001111000011010000001111100000111000001101000111110010,0,1,1,0,0.785398,19.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
302,8,0000111100001111000011010000001111100000111000001101000111110010,0,1,0,1,0.785398,19.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
303,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,0,4,3,5,0.785398,2.,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,8
304,8,0000010100000010000000100000000100000001100000000110000010011000,5,1,2,5,0.785398,2.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,4,24
305,6,000010000010000001000001110000001100,0,3,2,1,0.785398,2.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,16,36,152,656
306,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,4,0,5,3,0.785398,2.,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,8
307,8,0000010100000010000000100000000100000001100000000110000010011000,1,5,5,2,0.785398,2.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,4,24
308,6,000110000101000011110000101000011000,0,1,5,4,0.785398,2.,1.570796,0.,1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,12,12,24,48
309,6,000110000101000011110000101000011000,0,1,4,5,0.785398,2.,1.570796,3.141593,1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,12,12,24,48
310,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,4,0,3,5,0.785398,2.,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,8
311,8,0000010100000010000000100000000100000001100000000110000010011000,1,5,2,5,0.785398,2.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,4,24
312,6,000010000010000001000001110000001100,0,3,1,2,0.785398,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,16,36,152,656
313,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,0,4,5,3,0.785398,2.,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,8
314,8,0000010100000010000000100000000100000001100000000110000010011000,5,1,5,2,0.785398,2.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,4,24
315,8,0000011100000011000000110000001000000001100000011111000011101100,1,2,2,1,0.785398,2.058874,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,56
316,8,0000011100000011000000110000001000000001100000011111000011101100,1,2,1,2,0.785398,2.058874,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,56
317,9,000011101000011101000011010000000110111000011111000011110100011001111100110011100,4,5,5,4,0.785398,2.114382,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
318,9,000011101000011101000011010000000110111000011111000011110100011001111100110011100,4,5,4,5,0.785398,2.114382,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
319,9,000011101000010010000001111000001111110000000101100001101100001011100000101101100,2,3,3,2,0.785398,2.158017,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
320,9,000011101000010010000001111000001111110000000101100001101100001011100000101101100,2,3,2,3,0.785398,2.158017,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
321,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,7,0,5,7,0.785398,2.171573,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,8
322,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,8,7,5,0.785398,2.171573,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,4
323,8,0000100100000101000000110000001110000001010000010011000111111110,0,5,1,4,0.785398,2.171573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,72
324,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,7,7,5,0.785398,2.171573,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,8
325,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,8,0,5,7,0.785398,2.171573,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,4
326,8,0000110100001011000001010000001111000000101000010101000111110110,0,1,3,2,0.785398,2.171573,1.570796,3.141593,-1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
327,8,0000110100001011000001010000001111000000101000010101000111110110,0,1,2,3,0.785398,2.171573,1.570796,-3.141593,1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
328,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,7,5,7,0.785398,2.171573,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,8
329,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,8,0,7,5,0.785398,2.171573,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,4
330,8,0000100100000101000000110000001110000001010000010011000111111110,0,5,4,1,0.785398,2.171573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,72
331,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,7,0,7,5,0.785398,2.171573,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,8
332,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,8,5,7,0.785398,2.171573,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,4
333,9,000010111000001111000001111000000110100000001011000001111100000111100000111011000,1,2,2,1,0.785398,2.203491,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
334,9,000010111000001111000001111000000110100000001011000001111100000111100000111011000,1,2,1,2,0.785398,2.203491,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
335,9,000001011000000111000000111000000010000000010100000001011000001111110000111001100,1,2,2,1,0.785398,2.255479,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
336,9,000001011000000111000000111000000010000000010100000001011000001111110000111001100,1,2,1,2,0.785398,2.255479,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
337,9,000001101000001010000000111000000111000000001110000000101100001011100000101110100,2,3,3,2,0.785398,2.292893,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
338,9,000001101000001010000000111000000111000000001110000000101100001011100000101110100,2,3,2,3,0.785398,2.292893,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
339,6,000101000011000011100001011001111110,1,2,2,1,0.785398,2.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,24,176,1244
340,6,000101000011000011100001011001111110,1,2,1,2,0.785398,2.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,24,176,1244
341,9,000001100000001011000000111000000111000000011110000000101100000011110000011110000,2,3,3,2,0.785398,2.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
342,9,000001100000001011000000111000000111000000011110000000101100000011110000011110000,2,3,2,3,0.785398,2.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
343,8,0000101100000111000001110000001110000000011000001111000011110000,1,2,2,1,0.785398,2.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,24
344,8,0000101100000111000001110000001110000000011000001111000011110000,1,2,1,2,0.785398,2.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,24
345,9,000010101000001101000000110000000110100000011010000011111100000001111000110011000,0,1,5,4,0.785398,2.585786,1.570796,0.,1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
346,9,000010101000001101000000110000000110100000011010000011111100000001111000110011000,0,1,4,5,0.785398,2.585786,1.570796,3.141593,1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
347,9,000000110000000101000000011000000011000000001000000001110000000101100000011111000,2,3,3,2,0.785398,2.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
348,9,000000110000000101000000011000000011000000001000000001110000000101100000011111000,2,3,2,3,0.785398,2.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
349,8,0000011100000111000001010000001100000011111000001101100111111010,0,1,1,0,0.785398,2.686291,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,76
350,8,0000011100000111000001010000001100000011111000001101100111111010,0,1,0,1,0.785398,2.686291,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,76
351,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,3,0,1,5,0.785398,2.861929,0.955317,-3.141593,-3.141593,0.57735,0.,0.816497,-3.141593,0.816497,-3.141593,0.57735,3.141593,0,0,0,0,0,0,0,0,2
352,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,0,3,5,1,0.785398,2.861929,0.955317,0.,-3.141593,0.57735,0.,0.816497,0.,0.816497,0.,0.57735,3.141593,0,0,0,0,0,0,0,0,2
353,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,3,0,5,1,0.785398,2.861929,1.570796,1.570796,-1.230959,0.816497,0.,0.57735,0.,0.57735,3.141593,0.816497,0.,0,0,0,0,0,0,0,0,2
354,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,0,3,1,5,0.785398,2.861929,1.570796,-1.570796,-1.230959,0.816497,0.,0.57735,3.141593,0.57735,0.,0.816497,0.,0,0,0,0,0,0,0,0,2
355,9,000011000000010111000001111000001111110000011101100010011100001011111000011110100,2,3,3,2,0.785398,20.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
356,9,000011000000010111000001111000001111110000011101100010011100001011111000011110100,2,3,2,3,0.785398,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
357,9,000010111000001101000001011000001011100000110011100111110011001101111000111101100,2,3,3,2,0.785398,21.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
358,9,000010111000001101000001011000001011100000110011100111110011001101111000111101100,2,3,2,3,0.785398,21.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
359,9,000010111000001110000000001000000001100000100010000011110010001110001000101101100,2,3,3,2,0.785398,23.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
360,9,000010111000001110000000001000000001100000100010000011110010001110001000101101100,2,3,2,3,0.785398,23.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
361,9,000001111000001111000001001000000111000000111111000011110110010110111101111111010,0,1,1,0,0.785398,25.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
362,9,000001111000001111000001001000000111000000111111000011110110010110111101111111010,0,1,0,1,0.785398,25.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
363,8,0000100100000111000001110000001110000000011000100111010011110000,1,2,2,1,0.785398,27.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,52
364,8,0000100100000111000001110000001110000000011000100111010011110000,1,2,1,2,0.785398,27.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,52
365,9,000101111000010111000010110100001111011001111100110111111111001111111001110111110,6,7,7,6,0.785398,29.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
366,9,000101111000010111000010110100001111011001111100110111111111001111111001110111110,6,7,6,7,0.785398,29.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
367,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,2,0,0.785398,3.,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,4
368,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,1,2,0.785398,3.,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,4
369,8,0000010100000011000000110000000100000001100000000110000011111000,1,2,2,1,0.785398,3.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,20,84
370,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,0,2,0.785398,3.,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,4
371,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,2,1,0.785398,3.,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,4
372,8,0000011000000101000000110000001000000001110000001011000001101000,0,1,4,3,0.785398,3.,1.570796,3.141593,-1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
373,8,0000011000000101000000110000001000000001110000001011000001101000,0,1,3,4,0.785398,3.,1.570796,-3.141593,1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
374,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,2,0,0.785398,3.,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,4
375,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,1,2,0.785398,3.,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,4
376,8,0000010100000011000000110000000100000001100000000110000011111000,1,2,1,2,0.785398,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,20,84
377,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,0,2,0.785398,3.,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,4
378,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,2,1,0.785398,3.,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,4
379,9,000001100000001010000000101000000011000000011110000011101000001010111001001111110,3,4,4,3,0.785398,3.029437,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
380,9,000001100000001010000000101000000011000000011110000011101000001010111001001111110,3,4,3,4,0.785398,3.029437,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
381,9,000001111000001010000000101000000011000000011110000111101001001110111000101111100,3,4,4,3,0.785398,3.171573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,44
382,9,000100101000010101000001110100000011010000011001000000111000000001110000110110000,0,1,4,3,0.785398,3.171573,1.570796,0.,1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
383,9,000100101000010101000001110100000011010000011001000000111000000001110000110110000,0,1,3,4,0.785398,3.171573,1.570796,3.141593,1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
384,9,000001111000001010000000101000000011000000011110000111101001001110111000101111100,3,4,3,4,0.785398,3.171573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,44
385,8,0000101100000110000001010000001010000001011000011101000110101110,1,6,3,4,0.785398,3.343146,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,16,64
386,8,0000100100000101000000110000001010000001010000010011000111101110,0,5,1,4,0.785398,3.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,32,148
387,8,0000101100000110000001010000001010000001011000011101000110101110,6,1,3,4,0.785398,3.343146,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,16,64
388,8,0000100100000101000000110000001010000001010000010011000111101110,0,5,4,1,0.785398,3.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,32,148
389,8,0000111100000110000001100000000110000001111000011110000110011110,5,6,6,5,0.785398,3.372583,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
390,8,0000111100000110000001100000000110000001111000011110000110011110,5,6,5,6,0.785398,3.372583,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
391,9,000011110000010001000001111000001111110000011101100010101100001101111000011110100,2,3,3,2,0.785398,3.431458,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
392,9,000011110000010001000001111000001111110000011101100010101100001101111000011110100,2,3,2,3,0.785398,3.431458,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
393,9,000001101000001010000000111000000111000000011110000000101100001011110000101110100,2,3,3,2,0.785398,3.546918,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
394,9,000001101000001010000000111000000111000000011110000000101100001011110000101110100,2,3,2,3,0.785398,3.546918,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
395,8,0000011100000111000001010000001100000010111000011101100011110100,0,1,1,0,0.785398,31.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
396,8,0000011100000111000001010000001100000010111000011101100011110100,0,1,0,1,0.785398,31.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
397,9,000001111000001010000000101000000011000000011110000100101001001110110000101110100,3,4,4,3,0.785398,36.970563,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
398,9,000001111000001010000000101000000011000000011110000100101001001110110000101110100,3,4,3,4,0.785398,36.970563,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
399,9,000011111000011111000011010000000111111000011111000011110100001111111001110111110,0,1,1,0,0.785398,38.970563,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
400,9,000011111000011111000011010000000111111000011111000011110100001111111001110111110,0,1,0,1,0.785398,38.970563,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
401,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,7,1,6,7,0.785398,4.,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,8
402,8,0000011000000101000001010000001100000011111000001001100001111000,7,1,2,7,0.785398,4.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,8,38
403,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,2,8,8,7,0.785398,4.,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,8
404,6,000110000101000011110000101000011000,0,4,3,0,0.785398,4.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,36,44,108,244
405,6,000011000010000001000001110000101100,2,3,3,2,0.785398,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,28,76,356,1784
406,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,1,7,7,6,0.785398,4.,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,8
407,8,0000011000000101000001010000001100000011111000001001100001111000,1,7,7,2,0.785398,4.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,8,38
408,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,8,2,7,8,0.785398,4.,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,8
409,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,1,7,6,7,0.785398,4.,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,8
410,8,0000011000000101000001010000001100000011111000001001100001111000,1,7,2,7,0.785398,4.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,8,38
411,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,8,2,8,7,0.785398,4.,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,8
412,6,000110000101000011110000101000011000,4,0,3,0,0.785398,4.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,36,44,108,244
413,6,000011000010000001000001110000101100,2,3,2,3,0.785398,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,28,76,356,1784
414,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,7,1,7,6,0.785398,4.,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,8
415,8,0000011000000101000001010000001100000011111000001001100001111000,7,1,7,2,0.785398,4.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,8,38
416,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,2,8,7,8,0.785398,4.,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,8
417,8,0001111100001111000011111000001011100001111000011111000011101100,1,2,2,1,0.785398,4.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
418,8,0001111100001111000011111000001011100001111000011111000011101100,1,2,1,2,0.785398,4.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
419,8,0000100100000101000000110000001110000001010000010011000011111100,0,5,1,4,0.785398,4.414214,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,32
420,8,0000100100000101000000110000001110000001010000010011000011111100,0,5,4,1,0.785398,4.414214,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,32
421,8,0000111100000111000001110000000110000010111000011110100011110100,1,2,2,1,0.785398,4.686292,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,152
422,8,0000111100000111000001110000000110000010111000011110100011110100,1,2,1,2,0.785398,4.686292,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,152
423,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,0,7,6,1,0.785398,4.747547,0.955317,-3.141593,-3.141593,0.57735,0.,0.816497,-3.141593,0.816497,-3.141593,0.57735,3.141593,0,0,0,0,0,0,0,0,2
424,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,7,0,1,6,0.785398,4.747547,0.955317,0.,-3.141593,0.57735,0.,0.816497,0.,0.816497,0.,0.57735,3.141593,0,0,0,0,0,0,0,0,2
425,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,0,7,1,6,0.785398,4.747547,1.570796,1.570796,-1.230959,0.816497,0.,0.57735,0.,0.57735,3.141593,0.816497,0.,0,0,0,0,0,0,0,0,2
426,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,7,0,6,1,0.785398,4.747547,1.570796,-1.570796,-1.230959,0.816497,0.,0.57735,3.141593,0.57735,0.,0.816497,0.,0,0,0,0,0,0,0,0,2
427,8,0010111100010111100011110100011110100111111110011111100111111110,5,6,6,5,0.785398,40.970563,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,20
428,8,0010111100010111100011110100011110100111111110011111100111111110,5,6,5,6,0.785398,40.970563,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,20
429,9,000010110000001111000000001000000001100000101010000010110010000110001000011110000,2,3,3,2,0.785398,46.627417,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
430,9,000010110000001111000000001000000001100000101010000010110010000110001000011110000,2,3,2,3,0.785398,46.627417,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
431,8,0000110100000110000000110000000110000000110000000110000010110000,5,0,4,3,0.785398,5.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,16,40
432,8,0000100100000101000000110000001010000000010000000011000011100000,0,5,1,4,0.785398,5.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,44,136
433,8,0000110100000110000000110000000110000000110000000110000010110000,0,5,4,3,0.785398,5.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,16,40
434,8,0000100100000101000000110000001010000000010000000011000011100000,0,5,4,1,0.785398,5.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,44,136
435,8,0000011100000111000001010000001000000001111000011101000011101100,0,1,1,0,0.785398,5.372583,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
436,8,0000011100000111000001010000001000000001111000011101000011101100,0,1,0,1,0.785398,5.372583,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
437,9,000001101000001011000001010000000110000000110111000001100110001011110000110001100,3,4,4,3,0.785398,50.627417,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
438,9,000001101000001011000001010000000110000000110111000001100110001011110000110001100,3,4,3,4,0.785398,50.627417,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
439,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,3,8,8,7,0.785398,6.,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,4
440,8,0000011100000011000000110000000100000001100000101110010011111000,1,2,2,1,0.785398,6.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,20,196
441,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,8,3,7,8,0.785398,6.,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,4
442,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,8,3,8,7,0.785398,6.,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,4
443,8,0000011100000011000000110000000100000001100000101110010011111000,1,2,1,2,0.785398,6.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,20,196
444,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,3,8,7,8,0.785398,6.,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,4
445,9,000001010000001001000000110000000101000000101110000011001110010101001101010111010,3,4,4,3,0.785398,6.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
446,9,000001010000001001000000110000000101000000101110000011001110010101001101010111010,3,4,3,4,0.785398,6.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
447,9,000011111000011111000000111000000101110000011110000011111100001111011001111111110,0,1,1,0,0.785398,6.686292,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
448,9,000011111000011111000000111000000101110000011110000011111100001111011001111111110,0,1,0,1,0.785398,6.686292,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
449,9,000011111000011111000000111000000100110001011110010011111100001111011001111011110,0,1,1,0,0.785398,60.284271,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
450,9,000011111000011111000000111000000100110001011110010011111100001111011001111011110,0,1,0,1,0.785398,60.284271,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
451,8,0000100100000101000000100000001010000001010000010011000111001110,0,5,1,4,0.785398,7.828427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,32
452,8,0000100100000101000000100000001010000001010000010011000111001110,0,5,4,1,0.785398,7.828427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,32
453,8,0000001100000011000000100000000100000001000000011110000011011100,0,1,1,0,0.785398,8.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,332
454,8,0000001100000011000000100000000100000001000000011110000011011100,0,1,0,1,0.785398,8.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,332
455,9,000001101000001011000000110000000110000000011110000101101101001011110001110011110,2,3,3,2,0.785398,8.686291,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
456,9,000001101000001011000000110000000110000000011110000101101101001011110001110011110,2,3,2,3,0.785398,8.686291,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
457,9,000010101000001001000000011000000011100000101010000001100010000001100000111111000,2,3,3,2,0.785398,8.828427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
458,9,000010101000001001000000011000000011100000101010000001100010000001100000111111000,2,3,2,3,0.785398,8.828427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
459,8,0001001100001011000001011000001101000011001000011101100111111110,0,4,1,3,0.785398,9.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,32
460,8,0001001100001011000001011000001101000011001000011101100111111110,0,4,3,1,0.785398,9.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,32
461,8,0001011100001111000011111000001101100000111000001111000011110000,6,7,7,6,0.785398,9.828427,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
462,8,0001011100001111000011111000001101100000111000001111000011110000,6,7,6,7,0.785398,9.828427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
463,2,0000,0,1,1,0,1.047198,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
464,2,0000,0,1,0,1,1.047198,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
465,9,000001001000000101000000011000000001000000001100000001010000001001000001111111110,3,4,4,3,1.047198,0.166667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
466,9,000001001000000101000000011000000001000000001100000001010000001001000001111111110,3,4,3,4,1.047198,0.166667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
467,9,000001001000000101000000011000000001000000001100000001010000001001000000111111100,3,4,4,3,1.047198,0.222222,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
468,9,000001001000000101000000011000000001000000001100000001010000001001000000111111100,3,4,3,4,1.047198,0.222222,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
469,7,0000101000001100000010000001100000101000011111110,2,3,3,2,1.047198,0.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,100
470,7,0000101000001100000010000001100000101000011111110,2,3,2,3,1.047198,0.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,100
471,9,000001001000000101000000011000000001000000001100000001010000000001000000111111000,3,4,4,3,1.047198,0.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
472,9,000001001000000101000000011000000001000000001100000001010000000001000000111111000,3,4,3,4,1.047198,0.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
473,9,000010111000001101000000111000000111100000111010000010111110001101111000111110100,2,3,3,2,1.047198,0.380952,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
474,9,000010111000001101000000111000000111100000111010000010111110001101111000111110100,2,3,2,3,1.047198,0.380952,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
475,9,000001011000000110000000011000000011000000001100000011010000001111101000101111100,2,3,3,2,1.047198,0.388889,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
476,9,000001011000000110000000011000000011000000001100000011010000001111101000101111100,2,3,2,3,1.047198,0.388889,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
477,7,0000101000001100000010000001100000101000001111100,2,3,3,2,1.047198,0.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,32,156
478,7,0000101000001100000010000001100000101000001111100,2,3,2,3,1.047198,0.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,32,156
479,8,0000111100000111000001110000001110000111111010001111100111111010,1,2,2,1,1.047198,0.416667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,48
480,8,0000111100000111000001110000001110000111111010001111100111111010,1,2,1,2,1.047198,0.416667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,48
481,8,0000011100000011000000110000000100000001100000111110010011111100,1,2,2,1,1.047198,0.444444,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,120
482,8,0000011100000011000000110000000100000001100000111110010011111100,1,2,1,2,1.047198,0.444444,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,120
483,9,000011111000001111000001111000000011100001111111010110111011001111111001111110110,1,2,2,1,1.047198,0.470588,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
484,9,000011111000001111000001111000000011100001111111010110111011001111111001111110110,1,2,1,2,1.047198,0.470588,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
485,9,000001111000000111000000111000000011000000011100000101111001000111110001111111010,1,2,2,1,1.047198,0.48,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
486,9,000001111000000111000000111000000011000000011100000101111001000111110001111111010,1,2,1,2,1.047198,0.48,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
487,5,0001100001000011000111110,1,2,2,1,1.047198,0.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,4,28,116,536,3164
488,5,0001100001000011000111110,1,2,1,2,1.047198,0.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,4,28,116,536,3164
489,8,0000101000000111000000010000000110000010010000011100100001110100,2,3,3,2,1.047198,0.625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,372
490,8,0000101000000111000000010000000110000010010000011100100001110100,2,3,2,3,1.047198,0.625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,372
491,9,000011111000001001000000111000000111100000111110000001101110010101110100111111000,2,3,3,2,1.047198,0.65625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
492,9,000011111000001001000000111000000111100000111110000001101110010101110100111111000,2,3,2,3,1.047198,0.65625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
493,9,000000101000000101000000010000000010000000001000000001110000011001100100110011100,4,5,5,4,1.047198,0.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
494,9,000000101000000101000000010000000010000000001000000001110000011001100100110011100,4,5,4,5,1.047198,0.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
495,9,000001111000000011000000011000000001000000001100000110100001000111001001111110010,3,4,4,3,1.047198,0.72,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
496,9,000001111000000011000000011000000001000000001100000110100001000111001001111110010,3,4,3,4,1.047198,0.72,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
497,9,000001111000000101000000011000000011000000010100000011110000001101111000111101100,2,3,3,2,1.047198,0.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,64
498,9,000001111000000101000000011000000011000000010100000011110000001101111000111101100,2,3,2,3,1.047198,0.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,64
499,9,000011111000001010000000111000000111100000111110000011101110001111111000101111100,2,3,3,2,1.047198,0.777778,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
500,9,000011111000001010000000111000000111100000111110000011101110001111111000101111100,2,3,2,3,1.047198,0.777778,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
501,9,000001111000000101000000101000000011000000011100000011111000001100111000111111100,3,4,4,3,1.047198,0.88,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
502,9,000001111000000101000000101000000011000000011100000011111000001100111000111111100,3,4,3,4,1.047198,0.88,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
503,9,000010101000001111000000111000000111100000010010000000111100001011110000111100100,2,3,3,2,1.047198,0.888889,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
504,9,000010101000001111000000111000000111100000010010000000111100001011110000111100100,2,3,2,3,1.047198,0.888889,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
505,9,000001010000000111000000011000000011000000001100000001010000000111100000011111000,2,3,3,2,1.047198,0.933333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
506,9,000001010000000111000000011000000011000000001100000001010000000111100000011111000,2,3,2,3,1.047198,0.933333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
507,9,000001100000000111000000111000000011000000011100000011111000011011111101011111110,1,2,2,1,1.047198,0.941176,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
508,9,000001100000000111000000111000000011000000011100000011111000011011111101011111110,1,2,1,2,1.047198,0.941176,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
509,8,0000100100000101000000100000000110000000010000000010000011010000,3,2,6,3,1.047198,1.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,3,54
510,4,0010000110000100,0,3,1,2,1.047198,1.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,32,52,232,1420
511,8,0000100100000101000000100000000110000000010000000010000011010000,2,3,3,6,1.047198,1.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,3,54
512,8,0000100100000101000000100000000110000000010000000010000011010000,2,3,6,3,1.047198,1.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,3,54
513,4,0010000110000100,0,3,2,1,1.047198,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,32,52,232,1420
514,8,0000100100000101000000100000000110000000010000000010000011010000,3,2,3,6,1.047198,1.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,3,54
515,9,000011101000001111000001111000000111100000010111000000111100001011110000111100100,1,2,2,1,1.047198,1.055556,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
516,9,000011101000001111000001111000000111100000010111000000111100001011110000111100100,1,2,1,2,1.047198,1.055556,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
517,9,000001111000001111000000111000000111000000011110000011111100000111111001111111010,0,1,1,0,1.047198,1.058824,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
518,9,000001111000001111000000111000000111000000011110000011111100000111111001111111010,0,1,0,1,1.047198,1.058824,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
519,9,000000110000000011000000011000000001000000001000000001100000001111000001011111110,1,2,2,1,1.047198,1.1,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
520,9,000000110000000011000000011000000001000000001000000001100000001111000001011111110,1,2,1,2,1.047198,1.1,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
521,8,0000101100000111000000010000000110000010010000011100100011110100,2,3,3,2,1.047198,1.111111,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,316
522,8,0000101100000111000000010000000110000010010000011100100011110100,2,3,2,3,1.047198,1.111111,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,316
523,9,000011111000001111000001111000000110100000001111000001111100011111100100111011100,1,2,2,1,1.047198,1.12,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
524,9,000011111000001111000001111000000110100000001111000001111100011111100100111011100,1,2,1,2,1.047198,1.12,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
525,8,0000011100000111000000110000001100000011110000111111110111111110,0,1,1,0,1.047198,1.125,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,256
526,8,0000011100000111000000110000001100000011110000111111110111111110,0,1,0,1,1.047198,1.125,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,256
527,9,000011111000001011000000111000000111100000111110000011101110000111111001111111010,2,3,3,2,1.047198,1.166667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
528,9,000011111000001011000000111000000111100000111110000011101110000111111001111111010,2,3,2,3,1.047198,1.166667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
529,9,000001010000000110000000101000000011000000011100000001011000001110110000001111100,3,4,4,3,1.047198,1.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,40
530,9,000001010000000110000000101000000011000000011100000001011000001110110000001111100,3,4,3,4,1.047198,1.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,40
531,8,0000011100000011000000110000000100000001100000001110000011111000,1,2,2,1,1.047198,1.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,224
532,8,0000011100000011000000110000000100000001100000001110000011111000,1,2,1,2,1.047198,1.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,224
533,9,000010001000001001000000101000000011100000001010000000001000000000100000111110000,1,6,2,5,1.047198,1.4,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
534,9,000010001000001001000000101000000011100000001010000000001000000000100000111110000,1,6,5,2,1.047198,1.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
535,9,000010111000001111000000101000000011100000111010000000111010000110110000111110000,8,1,5,8,1.047198,1.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,4
536,7,0001001000010100000111000001010000000100001111000,1,5,2,4,1.047198,1.5,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,52,520
537,9,000010111000001111000000101000000011100000111010000000111010000110110000111110000,1,8,8,5,1.047198,1.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,4
538,9,000010111000001111000000101000000011100000111010000000111010000110110000111110000,1,8,5,8,1.047198,1.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,4
539,7,0001001000010100000111000001010000000100001111000,1,5,4,2,1.047198,1.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,52,520
540,9,000010111000001111000000101000000011100000111010000000111010000110110000111110000,8,1,8,5,1.047198,1.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,4
541,9,000100111000010111000001110100000111010000111001000001111110000111110000110111000,6,7,7,6,1.047198,1.555556,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
542,9,000100111000010111000001110100000111010000111001000001111110000111110000110111000,6,7,6,7,1.047198,1.555556,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
543,9,000011011000001111000001111000000010100000100111000001011010000111100000111001000,1,2,2,1,1.047198,1.583333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
544,9,000011011000001111000001111000000010100000100111000001011010000111100000111001000,1,2,1,2,1.047198,1.583333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
545,7,0001101000011100001111000010111000101110001110100,1,2,2,1,1.047198,1.6,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,36,232
546,7,0001101000011100001111000010111000101110001110100,1,2,1,2,1.047198,1.6,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,36,232
547,9,000010111000001111000001111000001001100000111011100011111010010111011100111111000,1,2,2,1,1.047198,1.611111,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
548,9,000010111000001111000001111000001001100000111011100011111010010111011100111111000,1,2,1,2,1.047198,1.611111,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
549,9,000100110000010101000001001100000110010000011001000000110100001100110001011010110,6,2,5,6,1.047198,1.625,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,30
550,8,0000110100001010000001110000011111000010101100010111100010110100,2,3,3,2,1.047198,1.625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,148
551,9,000100110000010101000001001100000110010000011001000000110100001100110001011010110,2,6,6,5,1.047198,1.625,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,30
552,9,000100110000010101000001001100000110010000011001000000110100001100110001011010110,2,6,5,6,1.047198,1.625,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,30
553,8,0000110100001010000001110000011111000010101100010111100010110100,2,3,2,3,1.047198,1.625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,148
554,9,000100110000010101000001001100000110010000011001000000110100001100110001011010110,6,2,6,5,1.047198,1.625,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,30
555,9,000010101000001110000001011000001011100000101011100010110010011011101101101110110,2,3,3,2,1.047198,1.65625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
556,9,000010101000001110000001011000001011100000101011100010110010011011101101101110110,2,3,2,3,1.047198,1.65625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
557,9,000001100000000111000000111000000010000000001100000011111000000011101000011011000,1,2,2,1,1.047198,1.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
558,9,000001100000000111000000111000000010000000001100000011111000000011101000011011000,1,2,1,2,1.047198,1.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
559,9,000011111000000111000000111000000101100001011100010000111100001111010000111110100,1,2,2,1,1.047198,1.68,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
560,9,000011111000000111000000111000000101100001011100010000111100001111010000111110100,1,2,1,2,1.047198,1.68,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
561,7,0000110000001100000110000001100000111100000111100,1,2,2,1,1.047198,1.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,88,916
562,7,0001101000011100001111000011111000001110001111000,4,0,5,3,1.047198,1.75,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,2,4,12
563,7,0001101000011100001111000011111000001110001111000,0,4,3,5,1.047198,1.75,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,2,4,12
564,7,0001101000011100001111000011111000001110001111000,0,4,5,3,1.047198,1.75,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,2,4,12
565,7,0001101000011100001111000011111000001110001111000,4,0,3,5,1.047198,1.75,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,2,4,12
566,7,0000110000001100000110000001100000111100000111100,1,2,1,2,1.047198,1.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,88,916
567,8,0000110100001011000001110000011111000010101100010111100011110100,2,3,3,2,1.047198,1.777778,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,40,452
568,8,0000110100001011000001110000011111000010101100010111100011110100,2,3,2,3,1.047198,1.777778,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,40,452
569,9,000000110000000011000000011000000010000000001000000001100000001111100001011011110,1,2,2,1,1.047198,1.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
570,9,000000110000000011000000011000000010000000001000000001100000001111100001011011110,1,2,1,2,1.047198,1.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
571,8,0001100000001111000001101000001111000001011000010111000001011100,6,0,3,2,1.047198,1.857143,0.927295,0.,-2.474646,0.654654,0.,0.755929,0.523599,0.755929,0.523599,0.654654,-2.094395,0,0,0,0,0,0,0,2,2
572,8,0001100000001111000001101000001111000001011000010111000001011100,0,6,2,3,1.047198,1.857143,0.927295,3.141593,2.474646,0.654654,0.,0.755929,2.617994,0.755929,2.617994,0.654654,2.094395,0,0,0,0,0,0,0,2,2
573,8,0001100000001111000001101000001111000001011000010111000001011100,0,6,3,2,1.047198,1.857143,1.570796,-1.047198,1.427449,0.755929,0.,0.654654,-0.523599,0.654654,-2.617994,0.755929,0.,0,0,0,0,0,0,0,2,2
574,8,0001100000001111000001101000001111000001011000010111000001011100,6,0,2,3,1.047198,1.857143,1.570796,1.047198,1.427449,0.755929,0.,0.654654,-2.617994,0.654654,-0.523599,0.755929,0.,0,0,0,0,0,0,0,2,2
575,9,000100110000010100000001011100000101010000011001000011110100000101011000001111000,1,8,7,4,1.047198,1.875,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,8
576,9,000100110000010100000001011100000101010000011001000011110100000101011000001111000,8,1,4,7,1.047198,1.875,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,8
577,9,000101111000010010000000101100001111010000001100100001101100010110100101101111010,1,6,5,4,1.047198,1.875,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
578,9,000100111000010010000001010100000111010000001001000001100100000111100001100111010,1,2,5,4,1.047198,1.875,1.570796,0.,2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,12
579,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,2,4,7,1,1.047198,1.875,1.107149,1.047198,2.636232,0.5,0.,0.866025,-1.570796,0.866025,0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,1
580,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,4,2,1,7,1.047198,1.875,1.107149,2.094395,-2.636232,0.5,0.,0.866025,-1.570796,0.866025,2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,1
581,9,000101111000010010000000101100001111010000001100100001101100010110100101101111010,6,1,4,5,1.047198,1.875,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
582,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,7,1,2,4,1.047198,1.875,1.107149,-1.047198,2.636232,0.5,0.,0.866025,0.523599,0.866025,-1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
583,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,1,5,4,7,1.047198,1.875,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,1
584,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,4,7,1,5,1.047198,1.875,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,1
585,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,7,4,5,1,1.047198,1.875,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,1
586,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,1,7,4,2,1.047198,1.875,1.107149,-2.094395,-2.636232,0.5,0.,0.866025,2.617994,0.866025,-1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
587,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,5,1,7,4,1.047198,1.875,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,1
588,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,5,1,4,7,1.047198,1.875,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,1
589,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,1,7,2,4,1.047198,1.875,0.588003,1.047198,-2.245928,0.866025,0.,0.5,-0.523599,0.5,1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
590,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,4,7,5,1,1.047198,1.875,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
591,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,7,4,1,5,1.047198,1.875,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
592,9,000100111000011101000011000100000111011000011011000010110100000100111000110110000,1,5,7,4,1.047198,1.875,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
593,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,7,1,4,2,1.047198,1.875,0.588003,2.094395,2.245928,0.866025,0.,0.5,-2.617994,0.5,1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
594,9,000101111000010010000000101100001111010000001100100001101100010110100101101111010,6,1,5,4,1.047198,1.875,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
595,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,2,4,1,7,1.047198,1.875,0.588003,-1.047198,-2.245928,0.866025,0.,0.5,1.570796,0.5,-0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
596,9,000110101000001111000001011100010101100100010011000000110100000011010000111100000,4,2,7,1,1.047198,1.875,0.588003,-2.094395,2.245928,0.866025,0.,0.5,1.570796,0.5,-2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,1
597,9,000100111000010010000001010100000111010000001001000001100100000111100001100111010,1,2,4,5,1.047198,1.875,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,12
598,9,000101111000010010000000101100001111010000001100100001101100010110100101101111010,1,6,4,5,1.047198,1.875,0.588003,-3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,2
599,9,000100110000010100000001011100000101010000011001000011110100000101011000001111000,8,1,7,4,1.047198,1.875,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,8
600,9,000100110000010100000001011100000101010000011001000011110100000101011000001111000,1,8,4,7,1.047198,1.875,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,8
601,9,000101011000010101000001111100000110010000010101000001011100000101110001111001010,4,0,7,4,1.047198,10.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,9
602,9,000010101000001001000000110000000011100000011010000000101000000001110001110110010,6,2,2,3,1.047198,10.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,43
603,8,0001010100001011000001111000001001000001101000000111000011101000,5,0,2,5,1.047198,10.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,22,260
604,8,0000101100000101000000100000001010000001010000001011000111001010,2,3,3,2,1.047198,10.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,28,936
605,9,000101011000010101000001111100000110010000010101000001011100000101110001111001010,0,4,4,7,1.047198,10.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,9
606,9,000010101000001001000000110000000011100000011010000000101000000001110001110110010,2,6,3,2,1.047198,10.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,43
607,9,000101011000010101000001111100000110010000010101000001011100000101110001111001010,0,4,7,4,1.047198,10.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,9
608,9,000010101000001001000000110000000011100000011010000000101000000001110001110110010,2,6,2,3,1.047198,10.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,43
609,8,0001010100001011000001111000001001000001101000000111000011101000,0,5,2,5,1.047198,10.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,22,260
610,8,0000101100000101000000100000001010000001010000001011000111001010,2,3,2,3,1.047198,10.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,28,936
611,9,000101011000010101000001111100000110010000010101000001011100000101110001111001010,4,0,4,7,1.047198,10.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,9
612,9,000010101000001001000000110000000011100000011010000000101000000001110001110110010,6,2,3,2,1.047198,10.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,43
613,9,000010111000001010000001001000000011100000111011000111100011000110111001101111010,5,1,2,5,1.047198,10.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,20
614,9,000011011000001000000000111000000111100000011110000000001100000101110001101110010,2,3,3,2,1.047198,10.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,102
615,9,000010111000001010000001001000000011100000111011000111100011000110111001101111010,1,5,2,5,1.047198,10.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,20
616,9,000011011000001000000000111000000111100000011110000000001100000101110001101110010,2,3,2,3,1.047198,10.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,102
617,9,000010101000001001000000111000000010100000010010000000101000001001110000111000100,7,2,4,3,1.047198,11.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,8
618,9,000010101000001001000000111000000010100000010010000000101000001001110000111000100,2,7,3,4,1.047198,11.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,8
619,9,000010101000001001000000111000000010100000010010000000101000001001110000111000100,2,7,4,3,1.047198,11.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,8
620,9,000010101000001001000000111000000010100000010010000000101000001001110000111000100,7,2,3,4,1.047198,11.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,8
621,9,000010101000001111000000110000000011100000011010000001111000000011110001110111010,3,0,4,3,1.047198,12.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,9
622,9,000001111000000111000000011000000011000000011100000001110000010111110101111111010,1,7,7,8,1.047198,12.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,23
623,9,000010110000001010000000111000000011100000000010000001101000001111100001001101110,6,3,5,6,1.047198,12.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,28
624,8,0000011100000100000000110000001100000011110000111011110010111100,6,7,7,6,1.047198,12.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,28,844
625,9,000010101000001111000000110000000011100000011010000001111000000011110001110111010,0,3,3,4,1.047198,12.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,9
626,9,000001111000000111000000011000000011000000011100000001110000010111110101111111010,7,1,8,7,1.047198,12.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,23
627,9,000010101000001111000000110000000011100000011010000001111000000011110001110111010,0,3,4,3,1.047198,12.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,9
628,9,000001111000000111000000011000000011000000011100000001110000010111110101111111010,7,1,7,8,1.047198,12.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,23
629,9,000010110000001010000000111000000011100000000010000001101000001111100001001101110,3,6,5,6,1.047198,12.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,28
630,8,0000011100000100000000110000001100000011110000111011110010111100,6,7,6,7,1.047198,12.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,28,844
631,9,000010101000001111000000110000000011100000011010000001111000000011110001110111010,3,0,3,4,1.047198,12.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,9
632,9,000001111000000111000000011000000011000000011100000001110000010111110101111111010,1,7,8,7,1.047198,12.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,23
633,9,000010011000001111000001001000000101100000011011000011010100000110011000111111000,7,0,4,1,1.047198,13.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,4
634,9,000010101000001001000000111000000011100000010010000001101000001001110000111101100,1,4,2,5,1.047198,13.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,16
635,8,0000101100000111000000010000000110000011010000111100110011111100,0,5,1,4,1.047198,13.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,76
636,9,000010011000001111000001001000000101100000011011000011010100000110011000111111000,0,7,1,4,1.047198,13.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,4
637,9,000010101000001001000000111000000011100000010010000001101000001001110000111101100,4,1,5,2,1.047198,13.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,16
638,9,000010011000001111000001001000000101100000011011000011010100000110011000111111000,0,7,4,1,1.047198,13.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,4
639,9,000010101000001001000000111000000011100000010010000001101000001001110000111101100,4,1,2,5,1.047198,13.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,16
640,8,0000101100000111000000010000000110000011010000111100110011111100,0,5,4,1,1.047198,13.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,76
641,9,000010011000001111000001001000000101100000011011000011010100000110011000111111000,7,0,1,4,1.047198,13.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,4
642,9,000010101000001001000000111000000011100000010010000001101000001001110000111101100,1,4,5,2,1.047198,13.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,16
643,9,000010100000001110000001001000000011100000011011000101110001001010110000001111100,7,2,3,7,1.047198,14.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,14
644,9,000010111000001100000000011000000001100000110010000011110010001101011000101101100,1,5,5,2,1.047198,14.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,13
645,8,0000101100000101000001010000000110000010011000101000110011110000,1,2,2,1,1.047198,14.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,292
646,9,000010100000001110000001001000000011100000011011000101110001001010110000001111100,2,7,7,3,1.047198,14.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,14
647,9,000010111000001100000000011000000001100000110010000011110010001101011000101101100,5,1,2,5,1.047198,14.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,13
648,9,000010100000001110000001001000000011100000011011000101110001001010110000001111100,2,7,3,7,1.047198,14.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,14
649,9,000010111000001100000000011000000001100000110010000011110010001101011000101101100,5,1,5,2,1.047198,14.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,13
650,8,0000101100000101000001010000000110000010011000101000110011110000,1,2,1,2,1.047198,14.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,292
651,9,000010100000001110000001001000000011100000011011000101110001001010110000001111100,7,2,7,3,1.047198,14.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,14
652,9,000010111000001100000000011000000001100000110010000011110010001101011000101101100,1,5,2,5,1.047198,14.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,13
653,9,000011101000001110000000011000000011100000000110000111110001011011101101101101110,2,3,3,2,1.047198,14.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,62
654,9,000011101000001110000000011000000011100000000110000111110001011011101101101101110,2,3,2,3,1.047198,14.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,62
655,9,000010101000001110000001011000000001100000010011000111110001001011011000101101100,6,2,3,6,1.047198,16.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,6
656,9,000011100000001111000000111000000011100000010110000001111000001011110001011101110,5,2,3,5,1.047198,16.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,12
657,8,0000101100001011000001100000010111000101001110011110000011011100,0,1,1,0,1.047198,16.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,454
658,9,000010101000001110000001011000000001100000010011000111110001001011011000101101100,2,6,6,3,1.047198,16.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,6
659,9,000010101000001110000001011000000001100000010011000111110001001011011000101101100,2,6,3,6,1.047198,16.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,6
660,9,000011100000001111000000111000000011100000010110000001111000001011110001011101110,2,5,3,5,1.047198,16.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,12
661,8,0000101100001011000001100000010111000101001110011110000011011100,0,1,0,1,1.047198,16.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,454
662,9,000010101000001110000001011000000001100000010011000111110001001011011000101101100,6,2,6,3,1.047198,16.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,6
663,9,000011100000001100000000011000000011100000010110000101110001001001110001001101110,2,3,3,2,1.047198,16.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
664,9,000011100000001100000000011000000011100000010110000101110001001001110001001101110,2,3,2,3,1.047198,16.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
665,9,000010101000001011000000111000000010100000010010000001101000000011110001111001010,6,0,2,6,1.047198,18.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,12
666,9,000001011000000100000000100000000010000000010100000001011000001100110001100001110,1,2,2,1,1.047198,18.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,192
667,9,000010101000001011000000111000000010100000010010000001101000000011110001111001010,0,6,2,6,1.047198,18.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,12
668,9,000001011000000100000000100000000010000000010100000001011000001100110001100001110,1,2,1,2,1.047198,18.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,192
669,9,000001101000001011000000111000000010000000001110000100101001000011100000111010000,1,8,4,1,1.047198,2.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,90
670,7,0000101000001000000100000001100000001100001001000,3,1,2,3,1.047198,2.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,8,44,161
671,5,0001100001000011000011100,1,2,2,1,1.047198,2.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,24,88,364,2076,18344
672,9,000001101000001011000000111000000010000000001110000100101001000011100000111010000,8,1,1,4,1.047198,2.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,90
673,7,0000101000001000000100000001100000001100001001000,1,3,3,2,1.047198,2.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,8,44,161
674,8,0000101100001010000001110000010111000000001100001110000010110000,0,3,2,1,1.047198,2.,1.107149,0.,2.636232,0.5,0.,0.866025,-0.523599,0.866025,-0.523599,0.5,2.094395,0,0,0,0,0,0,0,4,4
675,8,0001011000001010000001101000000101000001101000011110000100011110,1,2,3,4,1.047198,2.,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,2,8
676,8,0001011000001010000001101000000101000001101000011110000100011110,2,1,4,3,1.047198,2.,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,2,8
677,8,0000101100001010000001110000010111000000001100001110000010110000,3,0,1,2,1.047198,2.,1.107149,-3.141593,-2.636232,0.5,0.,0.866025,-2.617994,0.866025,-2.617994,0.5,-2.094395,0,0,0,0,0,0,0,4,4
678,8,0001011000001010000001101000000101000001101000011110000100011110,2,1,3,4,1.047198,2.,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,2,8
679,8,0000101100001010000001110000010111000000001100001110000010110000,3,0,2,1,1.047198,2.,1.570796,-2.094395,1.047198,0.866025,0.,0.5,0.523599,0.5,2.617994,0.866025,0.,0,0,0,0,0,0,0,4,4
680,8,0000101100001010000001110000010111000000001100001110000010110000,0,3,1,2,1.047198,2.,1.570796,2.094395,1.047198,0.866025,0.,0.5,2.617994,0.5,0.523599,0.866025,0.,0,0,0,0,0,0,0,4,4
681,8,0001011000001010000001101000000101000001101000011110000100011110,1,2,4,3,1.047198,2.,0.588003,-3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,2,8
682,9,000001101000001011000000111000000010000000001110000100101001000011100000111010000,8,1,4,1,1.047198,2.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,90
683,7,0000101000001000000100000001100000001100001001000,1,3,2,3,1.047198,2.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,8,44,161
684,5,0001100001000011000011100,1,2,1,2,1.047198,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,24,88,364,2076,18344
685,9,000001101000001011000000111000000010000000001110000100101001000011100000111010000,1,8,1,4,1.047198,2.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,90
686,7,0000101000001000000100000001100000001100001001000,3,1,3,2,1.047198,2.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,8,44,161
687,9,000011111000011111000000111000000011110001011110010011111000000111111001111111010,0,1,1,0,1.047198,2.1,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
688,9,000011111000011111000000111000000011110001011110010011111000000111111001111111010,0,1,0,1,1.047198,2.1,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
689,9,000001101000000110000000011000000011000000010100000101110001011011110101101101110,2,3,3,2,1.047198,2.125,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,64
690,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,2,3,6,1,1.047198,2.125,1.107149,1.047198,2.636232,0.5,0.,0.866025,-1.570796,0.866025,0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,1
691,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,3,2,1,6,1.047198,2.125,1.107149,2.094395,-2.636232,0.5,0.,0.866025,-1.570796,0.866025,2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,1
692,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,6,1,2,3,1.047198,2.125,1.107149,-1.047198,2.636232,0.5,0.,0.866025,0.523599,0.866025,-1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
693,9,000100111000010110000001100100000111010000011001000001111100001110110000100111100,1,5,2,4,1.047198,2.125,1.570796,0.,-2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
694,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,1,6,3,2,1.047198,2.125,1.107149,-2.094395,-2.636232,0.5,0.,0.866025,2.617994,0.866025,-1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
695,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,1,6,2,3,1.047198,2.125,0.588003,1.047198,-2.245928,0.866025,0.,0.5,-0.523599,0.5,1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
696,9,000100111000010110000001100100000111010000011001000001111100001110110000100111100,1,5,4,2,1.047198,2.125,1.570796,0.,1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
697,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,6,1,3,2,1.047198,2.125,0.588003,2.094395,2.245928,0.866025,0.,0.5,-2.617994,0.5,1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
698,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,2,3,1,6,1.047198,2.125,0.588003,-1.047198,-2.245928,0.866025,0.,0.5,1.570796,0.5,-0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
699,9,000111010000011101000001101100000111110000011111000011011100000100111000011111000,3,2,6,1,1.047198,2.125,0.588003,-2.094395,2.245928,0.866025,0.,0.5,1.570796,0.5,-2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,1
700,9,000001101000000110000000011000000011000000010100000101110001011011110101101101110,2,3,2,3,1.047198,2.125,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,64
701,9,000101010000011010000001111100000101010000101111000011001110011111001100001111100,0,1,3,4,1.047198,2.142857,1.570796,0.,1.714144,0.654654,0.,0.755929,-1.570796,0.755929,-1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
702,9,000001110000001010000001001000000111000000101111000001100110000110100000001111000,4,0,3,1,1.047198,2.142857,1.570796,1.047198,-1.714144,0.654654,0.,0.755929,0.523599,0.755929,2.617994,0.654654,0.,0,0,0,0,0,0,0,0,2
703,9,000001110000001010000001001000000111000000101111000001100110000110100000001111000,0,4,1,3,1.047198,2.142857,1.570796,-1.047198,-1.714144,0.654654,0.,0.755929,2.617994,0.755929,0.523599,0.654654,0.,0,0,0,0,0,0,0,0,2
704,9,000001110000001010000001001000000111000000101111000001100110000110100000001111000,0,4,3,1,1.047198,2.142857,0.785398,0.,2.366399,0.755929,0.,0.654654,-0.523599,0.654654,-0.523599,0.755929,2.094395,0,0,0,0,0,0,0,0,2
705,9,000001110000001010000001001000000111000000101111000001100110000110100000001111000,4,0,1,3,1.047198,2.142857,0.785398,-3.141593,-2.366399,0.755929,0.,0.654654,-2.617994,0.654654,-2.617994,0.755929,-2.094395,0,0,0,0,0,0,0,0,2
706,9,000101010000011010000001111100000101010000101111000011001110011111001100001111100,0,1,4,3,1.047198,2.142857,1.570796,0.,-1.427449,0.755929,0.,0.654654,1.570796,0.654654,1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
707,9,000010001000001001000000101000000011100000001010000001001000001000100000111111100,0,5,1,4,1.047198,2.2,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
708,9,000010001000001001000000101000000011100000001010000001001000001000100000111111100,0,5,4,1,1.047198,2.2,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
709,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,2,8,7,3,1.047198,2.25,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,4
710,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,7,2,3,7,1.047198,2.25,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,4
711,8,0001011100001111000000111000011101000111110110001111100011111000,6,7,7,6,1.047198,2.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,84
712,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,8,2,3,7,1.047198,2.25,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,4
713,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,2,7,7,3,1.047198,2.25,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,4
714,9,000001111000001001000000101000000011000000010110000010101000000100111001111100010,2,3,5,6,1.047198,2.25,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,0,6
715,9,000010010000001010000000100000000100100000001010000001001100011110000101000011110,0,1,5,4,1.047198,2.25,1.570796,0.,2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,16
716,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,6,5,0,7,1.047198,2.25,1.107149,1.047198,2.636232,0.5,0.,0.866025,-1.570796,0.866025,0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,1
717,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,5,6,7,0,1.047198,2.25,1.107149,2.094395,-2.636232,0.5,0.,0.866025,-1.570796,0.866025,2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,1
718,9,000001111000001001000000101000000011000000010110000010101000000100111001111100010,3,2,6,5,1.047198,2.25,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,0,6
719,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,0,7,6,5,1.047198,2.25,1.107149,-1.047198,2.636232,0.5,0.,0.866025,0.523599,0.866025,-1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
720,9,000011000000001110000000111000000011100000011110000001011000000011110000001111000,1,0,5,6,1.047198,2.25,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,2
721,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,5,6,8,2,1.047198,2.25,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,1
722,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,8,2,5,6,1.047198,2.25,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,1
723,9,000001010000001001000000110000000101000000011110000011001100011101011101010111110,0,2,1,3,1.047198,2.25,1.570796,0.,-2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,8
724,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,2,8,6,5,1.047198,2.25,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,1
725,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,7,0,5,6,1.047198,2.25,1.107149,-2.094395,-2.636232,0.5,0.,0.866025,2.617994,0.866025,-1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
726,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,6,5,2,8,1.047198,2.25,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,1
727,9,000011000000001110000000111000000011100000011110000001011000000011110000001111000,0,1,6,5,1.047198,2.25,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,2
728,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,6,5,8,2,1.047198,2.25,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,1
729,9,000011000000001110000000111000000011100000011110000001011000000011110000001111000,0,1,5,6,1.047198,2.25,1.570796,-1.047198,1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,2
730,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,7,0,6,5,1.047198,2.25,0.588003,1.047198,-2.245928,0.866025,0.,0.5,-0.523599,0.5,1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
731,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,8,2,6,5,1.047198,2.25,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
732,9,000001010000001001000000110000000101000000011110000011001100011101011101010111110,0,2,3,1,1.047198,2.25,1.570796,3.141593,-1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,8
733,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,2,8,5,6,1.047198,2.25,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
734,9,000011000000001110000000111000000011100000011110000001011000000011110000001111000,1,0,6,5,1.047198,2.25,1.570796,1.047198,1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,2
735,9,000001011000001010000000111000000101000000010110000101001101000111010000101101000,5,6,2,8,1.047198,2.25,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
736,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,0,7,5,6,1.047198,2.25,0.588003,2.094395,2.245928,0.866025,0.,0.5,-2.617994,0.5,1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
737,9,000001111000001001000000101000000011000000010110000010101000000100111001111100010,3,2,5,6,1.047198,2.25,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,6
738,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,6,5,7,0,1.047198,2.25,0.588003,-1.047198,-2.245928,0.866025,0.,0.5,1.570796,0.5,-0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
739,9,000001110000000111000000110000000011000000001100000001111000000111100000010111000,5,6,0,7,1.047198,2.25,0.588003,-2.094395,2.245928,0.866025,0.,0.5,1.570796,0.5,-2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,1
740,9,000010010000001010000000100000000100100000001010000001001100011110000101000011110,0,1,4,5,1.047198,2.25,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,16
741,9,000001111000001001000000101000000011000000010110000010101000000100111001111100010,2,3,6,5,1.047198,2.25,0.588003,-3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,6
742,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,8,2,7,3,1.047198,2.25,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,4
743,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,2,7,3,7,1.047198,2.25,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,4
744,8,0001011100001111000000111000011101000111110110001111100011111000,6,7,6,7,1.047198,2.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,84
745,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,2,8,3,7,1.047198,2.25,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,4
746,9,000010011000001011000000101000000101100000011010000011001100010110011100111111000,7,2,7,3,1.047198,2.25,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,4
747,9,000010110000010011000001110000001011110000101001100000101010001111100000010110100,0,1,6,8,1.047198,2.285714,1.570796,-3.141593,1.714144,0.654654,0.,0.755929,1.570796,0.755929,1.570796,0.654654,0.,0,0,0,0,0,0,0,0,12
748,9,000010110000010011000001110000001011110000101001100000101010001111100000010110100,0,1,8,6,1.047198,2.285714,1.570796,3.141593,-1.427449,0.755929,0.,0.654654,-1.570796,0.654654,-1.570796,0.755929,0.,0,0,0,0,0,0,0,0,12
749,9,000100111000010101000001110100000110010000011001000001111100001101110001110011110,2,7,6,5,1.047198,2.333333,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,16
750,8,0000111000001101000010110000011111100010110100011011100001110100,0,3,1,2,1.047198,2.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,48
751,9,000100111000010101000001110100000110010000011001000001111100001101110001110011110,7,2,5,6,1.047198,2.333333,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,16
752,9,000100111000010101000001110100000110010000011001000001111100001101110001110011110,7,2,6,5,1.047198,2.333333,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,16
753,8,0000111000001101000010110000011111100010110100011011100001110100,0,3,2,1,1.047198,2.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,48
754,9,000100111000010101000001110100000110010000011001000001111100001101110001110011110,2,7,5,6,1.047198,2.333333,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,16
755,9,000101111000010111000001111100000011010000011101000011111000000111111001111111010,1,2,3,4,1.047198,2.375,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
756,9,000100111000010011000001011100000111010000001001000001100100001111100000111111100,1,2,5,4,1.047198,2.375,1.570796,0.,2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,8
757,9,000101111000010111000001111100000011010000011101000011111000000111111001111111010,2,1,4,3,1.047198,2.375,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
758,9,000101111000010111000001111100000011010000011101000011111000000111111001111111010,2,1,3,4,1.047198,2.375,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
759,9,000100111000010011000001011100000111010000001001000001100100001111100000111111100,1,2,4,5,1.047198,2.375,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,8
760,9,000101111000010111000001111100000011010000011101000011111000000111111001111111010,1,2,4,3,1.047198,2.375,0.588003,-3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,2
761,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,2,8,7,3,1.047198,2.4,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,4
762,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,7,2,3,7,1.047198,2.4,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,4
763,8,0000111100001111000001110000001011000000111000011111000011100100,0,1,1,0,1.047198,2.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,48
764,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,8,2,3,7,1.047198,2.4,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,4
765,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,2,7,7,3,1.047198,2.4,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,4
766,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,8,2,7,3,1.047198,2.4,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,4
767,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,2,7,3,7,1.047198,2.4,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,4
768,8,0000111100001111000001110000001011000000111000011111000011100100,0,1,0,1,1.047198,2.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,48
769,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,2,8,3,7,1.047198,2.4,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,4
770,9,000010011000001011000000101000000101100000011010000000001100010110010100111110000,7,2,7,3,1.047198,2.4,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,4
771,9,000011111000001101000000011000000011100000011110000110110001001101111000111110100,2,3,3,2,1.047198,2.444444,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
772,9,000011111000001101000000011000000011100000011110000110110001001101111000111110100,2,3,2,3,1.047198,2.444444,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
773,9,000010110000001110000000101000000011100000101010000011111010001110101001001111110,0,1,3,2,1.047198,2.461538,1.570796,0.,2.579523,0.27735,0.,0.960769,-1.570796,0.960769,-1.570796,0.27735,0.,0,0,0,0,0,0,0,0,4
774,9,000010110000001110000000101000000011100000101010000011111010001110101001001111110,0,1,2,3,1.047198,2.461538,1.570796,0.,-0.56207,0.960769,0.,0.27735,1.570796,0.27735,1.570796,0.960769,0.,0,0,0,0,0,0,0,0,4
775,7,0001011000011100000011000011010001111011001111100,6,0,3,6,1.047198,2.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,12,92,616
776,9,000101111000011101000010011100000001011001111110010111110011011101011101111111110,7,0,3,7,1.047198,2.5,1.570796,-0.713724,3.141593,0.,0.,1.,0.,1.,-1.427449,0.,0.,0,0,0,0,0,0,0,0,4
777,7,0001011000011100000011000011010001111011001111100,0,6,5,3,1.047198,2.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,12,48,272
778,9,000110111000101111000011011110011111101101111011110101110111011111110100111111100,0,4,4,5,1.047198,2.5,1.570796,-1.237323,3.141593,0.,0.,1.,0.,1.,-2.474646,0.,0.,0,0,0,0,0,0,0,0,3
779,8,0001011000001011000001001000000101000011101000011100100001011100,2,7,6,2,1.047198,2.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,16,256
780,6,000111000111000011110000111001111010,0,1,1,0,1.047198,2.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,60,508,4976
781,7,0001011000011100000011000011010001111011001111100,0,6,6,3,1.047198,2.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,12,92,616
782,9,000101111000011101000010011100000001011001111110010111110011011101011101111111110,0,7,7,3,1.047198,2.5,1.570796,0.713724,-3.141593,0.,0.,1.,0.,1.,1.427449,0.,0.,0,0,0,0,0,0,0,0,4
783,7,0001011000011100000011000011010001111011001111100,6,0,3,5,1.047198,2.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,12,48,272
784,9,000110111000101111000011011110011111101101111011110101110111011111110100111111100,4,0,5,4,1.047198,2.5,1.570796,1.237323,-3.141593,0.,0.,1.,0.,1.,2.474646,0.,0.,0,0,0,0,0,0,0,0,3
785,8,0000111000001011000001110000001111000101101010001111000001111000,4,0,5,6,1.047198,2.5,1.107149,1.047198,-2.636232,0.5,0.,0.866025,-0.523599,0.866025,1.570796,0.5,-2.094395,0,0,0,0,0,0,0,1,3
786,8,0000111000001011000001110000001111000101101010001111000001111000,0,4,6,5,1.047198,2.5,1.107149,2.094395,2.636232,0.5,0.,0.866025,-2.617994,0.866025,1.570796,0.5,2.094395,0,0,0,0,0,0,0,1,3
787,8,0001100000001111000001111000001111000001011000000111000001111000,5,4,6,0,1.047198,2.5,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,1,3
788,8,0000111000001011000001110000001111000101101010001111000001111000,5,6,4,0,1.047198,2.5,1.107149,-1.047198,-2.636232,0.5,0.,0.866025,1.570796,0.866025,-0.523599,0.5,-2.094395,0,0,0,0,0,0,0,1,3
789,8,0000111000001011000001110000001111000101101010001111000001111000,6,5,0,4,1.047198,2.5,1.107149,-2.094395,2.636232,0.5,0.,0.866025,1.570796,0.866025,-2.617994,0.5,2.094395,0,0,0,0,0,0,0,1,3
790,8,0001100000001111000001111000001111000001011000000111000001111000,6,0,5,4,1.047198,2.5,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,1,3
791,8,0001100000001111000001111000001111000001011000000111000001111000,0,6,4,5,1.047198,2.5,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,1,3
792,8,0001100000001111000001111000001111000001011000000111000001111000,4,5,0,6,1.047198,2.5,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,1,3
793,8,0001100000001111000001111000001111000001011000000111000001111000,4,5,6,0,1.047198,2.5,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,1,3
794,8,0001100000001111000001111000001111000001011000000111000001111000,6,0,4,5,1.047198,2.5,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,1,3
795,8,0001100000001111000001111000001111000001011000000111000001111000,0,6,5,4,1.047198,2.5,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,1,3
796,8,0000111000001011000001110000001111000101101010001111000001111000,5,6,0,4,1.047198,2.5,0.588003,1.047198,2.245928,0.866025,0.,0.5,-1.570796,0.5,0.523599,0.866025,2.094395,0,0,0,0,0,0,0,1,3
797,8,0000111000001011000001110000001111000101101010001111000001111000,6,5,4,0,1.047198,2.5,0.588003,2.094395,-2.245928,0.866025,0.,0.5,-1.570796,0.5,2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,1,3
798,8,0001100000001111000001111000001111000001011000000111000001111000,5,4,0,6,1.047198,2.5,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,1,3
799,8,0000111000001011000001110000001111000101101010001111000001111000,0,4,5,6,1.047198,2.5,0.588003,-1.047198,2.245928,0.866025,0.,0.5,0.523599,0.5,-1.570796,0.866025,2.094395,0,0,0,0,0,0,0,1,3
800,8,0000111000001011000001110000001111000101101010001111000001111000,4,0,6,5,1.047198,2.5,0.588003,-2.094395,-2.245928,0.866025,0.,0.5,2.617994,0.5,-1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,1,3
801,7,0001011000011100000011000011010001111011001111100,0,6,3,6,1.047198,2.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,12,92,616
802,9,000101111000011101000010011100000001011001111110010111110011011101011101111111110,0,7,3,7,1.047198,2.5,0.,0.,-1.427449,1.,0.,0.,0.,0.,0.,1.,-1.427449,0,0,0,0,0,0,0,0,4
803,7,0001011000011100000011000011010001111011001111100,6,0,5,3,1.047198,2.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,12,48,272
804,9,000110111000101111000011011110011111101101111011110101110111011111110100111111100,4,0,4,5,1.047198,2.5,0.,0.,-2.474646,1.,0.,0.,0.,0.,0.,1.,-2.474646,0,0,0,0,0,0,0,0,3
805,8,0001011000001011000001001000000101000011101000011100100001011100,7,2,6,2,1.047198,2.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,16,256
806,6,000111000111000011110000111001111010,0,1,0,1,1.047198,2.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,60,508,4976
807,7,0001011000011100000011000011010001111011001111100,6,0,6,3,1.047198,2.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,12,92,616
808,9,000101111000011101000010011100000001011001111110010111110011011101011101111111110,7,0,7,3,1.047198,2.5,0.,0.,1.427449,1.,0.,0.,0.,0.,0.,1.,1.427449,0,0,0,0,0,0,0,0,4
809,7,0001011000011100000011000011010001111011001111100,0,6,3,5,1.047198,2.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,12,48,272
810,9,000110111000101111000011011110011111101101111011110101110111011111110100111111100,0,4,5,4,1.047198,2.5,0.,0.,2.474646,1.,0.,0.,0.,0.,0.,1.,2.474646,0,0,0,0,0,0,0,0,3
811,9,000010011000001111000001001000000101100000010011000000010100000110010000111100000,2,3,5,6,1.047198,2.571429,1.570796,-3.141593,1.714144,0.654654,0.,0.755929,1.570796,0.755929,1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
812,9,000010011000001111000001001000000101100000010011000000010100000110010000111100000,2,3,6,5,1.047198,2.571429,1.570796,3.141593,-1.427449,0.755929,0.,0.654654,-1.570796,0.654654,-1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
813,9,000100101000010111000001111100000010010000000001000000111000001011100000111000100,1,5,2,4,1.047198,2.6,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
814,9,000100101000010111000001111100000010010000000001000000111000001011100000111000100,1,5,4,2,1.047198,2.6,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
815,9,000101010000010101000000111100001010010000010100100001011000001101110001011001110,5,1,2,5,1.047198,2.625,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,16
816,9,000011001000001111000000111000000111100000001110000000011100010011100100111110000,2,3,3,2,1.047198,2.625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,76
817,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,5,4,6,0,1.047198,2.625,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,1
818,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,6,0,5,4,1.047198,2.625,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,1
819,9,000100111000010110000001101100000111010000010001000001111100000110110001101101010,1,5,2,4,1.047198,2.625,1.570796,0.,-2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
820,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,0,6,4,5,1.047198,2.625,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,1
821,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,4,5,0,6,1.047198,2.625,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,1
822,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,4,5,6,0,1.047198,2.625,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,1
823,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,6,0,4,5,1.047198,2.625,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
824,9,000100111000010110000001101100000111010000010001000001111100000110110001101101010,1,5,4,2,1.047198,2.625,1.570796,0.,1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
825,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,0,6,5,4,1.047198,2.625,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
826,9,000110011000011111000001111100000100110000011011000000011100011111010101111010110,5,4,0,6,1.047198,2.625,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
827,9,000101010000010101000000111100001010010000010100100001011000001101110001011001110,1,5,2,5,1.047198,2.625,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,16
828,9,000011001000001111000000111000000111100000001110000000011100010011100100111110000,2,3,2,3,1.047198,2.625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,76
829,9,000001111000001111000001001000000101000000011111000000110100000110010000111110000,0,1,1,0,1.047198,2.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
830,9,000001111000001111000001001000000101000000011111000000110100000110010000111110000,0,1,0,1,1.047198,2.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
831,9,000010101000001101000000111000000011100000010010000010111000001001111000111100100,0,1,5,4,1.047198,2.714286,1.570796,-3.141593,1.714144,0.654654,0.,0.755929,1.570796,0.755929,1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
832,9,000010101000001101000000111000000011100000010010000010111000001001111000111100100,0,1,4,5,1.047198,2.714286,1.570796,3.141593,-1.427449,0.755929,0.,0.654654,-1.570796,0.654654,-1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
833,9,000001100000001000000000110000000011000000001110000011101000001001101000000111100,1,8,4,5,1.047198,2.75,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
834,9,000010111000001011000000111000000001100000001010000001101000001111000000111111100,1,2,4,5,1.047198,2.75,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,0,6
835,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,8,0,1,7,1.047198,2.75,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,4
836,9,000001010000001001000000110000000101000000011110000101001101001101010001010111110,1,3,6,5,1.047198,2.75,1.570796,0.,2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,24
837,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,5,4,0,6,1.047198,2.75,1.107149,1.047198,2.636232,0.5,0.,0.866025,-1.570796,0.866025,0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,1
838,9,000010111000001011000001010000000101100000001011000101100101000111000000110111000,3,0,4,7,1.047198,2.75,1.047198,1.570796,-3.141593,0.5,0.,0.866025,-1.570796,0.866025,1.570796,0.5,-3.141593,0,0,0,0,0,0,0,0,2
839,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,4,5,6,0,1.047198,2.75,1.107149,2.094395,-2.636232,0.5,0.,0.866025,-1.570796,0.866025,2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,1
840,9,000010111000001011000000111000000001100000001010000001101000001111000000111111100,2,1,5,4,1.047198,2.75,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,0,6
841,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,0,8,7,1,1.047198,2.75,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,4
842,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,1,7,8,0,1.047198,2.75,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,4
843,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,0,6,5,4,1.047198,2.75,1.107149,-1.047198,2.636232,0.5,0.,0.866025,0.523599,0.866025,-1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
844,8,0001110000010111000011111100101110110011111000010111100001111100,1,3,2,4,1.047198,2.75,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,2,8
845,9,000101110000011010000000011100001101010000101110100011100110011111001101001111110,6,0,3,5,1.047198,2.75,1.570796,1.047198,-2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
846,9,000010111000001011000001010000000101100000001011000101100101000111000000110111000,7,4,0,3,1.047198,2.75,1.047198,-1.570796,3.141593,0.5,0.,0.866025,1.570796,0.866025,-1.570796,0.5,-3.141593,0,0,0,0,0,0,0,0,2
847,9,000101100000011010000001111100000111010000111111000001101110000011110000001111000,3,4,7,6,1.047198,2.75,1.570796,0.,-2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,8
848,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,6,0,4,5,1.047198,2.75,1.107149,-2.094395,-2.636232,0.5,0.,0.866025,2.617994,0.866025,-1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
849,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,7,1,0,8,1.047198,2.75,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,4
850,9,000101110000011010000000011100001101010000101110100011100110011111001101001111110,0,6,5,3,1.047198,2.75,1.570796,-1.047198,-2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
851,8,0001110000010111000011111100101110110011111000010111100001111100,3,1,4,2,1.047198,2.75,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,2,8
852,9,000101110000011010000000011100001101010000101110100011100110011111001101001111110,0,6,3,5,1.047198,2.75,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,2
853,8,0001110000010111000011111100101110110011111000010111100001111100,3,1,2,4,1.047198,2.75,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,2,8
854,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,6,0,5,4,1.047198,2.75,0.588003,1.047198,-2.245928,0.866025,0.,0.5,-0.523599,0.5,1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
855,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,7,1,8,0,1.047198,2.75,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,4
856,9,000101100000011010000001111100000111010000111111000001101110000011110000001111000,3,4,6,7,1.047198,2.75,1.570796,0.,1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,8
857,9,000010111000001011000001010000000101100000001011000101100101000111000000110111000,4,7,0,3,1.047198,2.75,0.523599,1.570796,-3.141593,0.866025,0.,0.5,-1.570796,0.5,1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,2
858,8,0001110000010111000011111100101110110011111000010111100001111100,1,3,4,2,1.047198,2.75,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,2,8
859,9,000101110000011010000000011100001101010000101110100011100110011111001101001111110,6,0,5,3,1.047198,2.75,0.588003,-3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
860,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,1,7,0,8,1.047198,2.75,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,4
861,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,0,6,4,5,1.047198,2.75,0.588003,2.094395,2.245928,0.866025,0.,0.5,-2.617994,0.5,1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
862,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,0,8,1,7,1.047198,2.75,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,4
863,9,000010111000001011000000111000000001100000001010000001101000001111000000111111100,2,1,4,5,1.047198,2.75,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,6
864,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,5,4,6,0,1.047198,2.75,0.588003,-1.047198,-2.245928,0.866025,0.,0.5,1.570796,0.5,-0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
865,9,000010111000001011000001010000000101100000001011000101100101000111000000110111000,0,3,4,7,1.047198,2.75,0.523599,-1.570796,-3.141593,0.866025,0.,0.5,1.570796,0.5,-1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,2
866,9,000011100000001101000000111000000011100000011110000000111000000001110000011110000,4,5,0,6,1.047198,2.75,0.588003,-2.094395,2.245928,0.866025,0.,0.5,1.570796,0.5,-2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,1
867,9,000001010000001001000000110000000101000000011110000101001101001101010001010111110,1,3,5,6,1.047198,2.75,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,24
868,9,000010111000010100000001111000001010110000001001100001111000000101100000101011000,8,0,7,1,1.047198,2.75,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,4
869,9,000010111000001011000000111000000001100000001010000001101000001111000000111111100,1,2,5,4,1.047198,2.75,0.588003,-3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,6
870,9,000001100000001000000000110000000011000000001110000011101000001001101000000111100,1,8,5,4,1.047198,2.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
871,9,000010111000001110000000101000000011100000111010000001111010000110110000101111000,2,6,3,7,1.047198,2.8,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
872,9,000010111000001110000000101000000011100000111010000001111010000110110000101111000,2,6,7,3,1.047198,2.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
873,9,000100101000010101000001100100000011010000011001000010111000011000111101110110110,0,1,3,4,1.047198,2.857143,1.570796,-3.141593,1.714144,0.654654,0.,0.755929,1.570796,0.755929,1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
874,9,000100101000010101000001100100000011010000011001000010111000011000111101110110110,0,1,4,3,1.047198,2.857143,1.570796,3.141593,-1.427449,0.755929,0.,0.654654,-1.570796,0.654654,-1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
875,9,000101111000010011000000101100001100010000011100100001101100011110010100111011100,5,8,7,6,1.047198,2.875,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
876,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,4,2,5,3,1.047198,2.875,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
877,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,2,4,3,5,1.047198,2.875,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
878,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,5,3,4,2,1.047198,2.875,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
879,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,3,5,1,0,1.047198,2.875,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,1
880,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,1,0,3,5,1.047198,2.875,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,1
881,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,0,1,5,3,1.047198,2.875,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,1
882,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,3,5,2,4,1.047198,2.875,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
883,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,5,3,0,1,1.047198,2.875,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,1
884,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,5,3,1,0,1.047198,2.875,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,1
885,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,3,5,4,2,1.047198,2.875,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
886,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,1,0,5,3,1.047198,2.875,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
887,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,0,1,3,5,1.047198,2.875,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
888,9,000011100000010111000001011000000011110001111101010101110011011011110100011111100,3,5,0,1,1.047198,2.875,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
889,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,5,3,2,4,1.047198,2.875,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
890,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,2,4,5,3,1.047198,2.875,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,1
891,9,000101011000011111000010100100000111011001011110010100011101000110110001110110010,4,2,3,5,1.047198,2.875,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
892,9,000101111000010011000000101100001100010000011100100001101100011110010100111011100,5,8,6,7,1.047198,2.875,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
893,9,000010011000001111000001111000000101100000001011000000011100000111000000111110000,1,2,2,1,1.047198,20.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,56
894,9,000010011000001111000001111000000101100000001011000000011100000111000000111110000,1,2,1,2,1.047198,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,56
895,9,000010011000001101000001101000000110100000011011000000011100011100110101111010110,1,2,2,1,1.047198,20.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
896,9,000010011000001101000001101000000110100000011011000000011100011100110101111010110,1,2,1,2,1.047198,20.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
897,8,0000111000000101000000110000001110000101110010011011000001111100,2,3,3,2,1.047198,22.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,124
898,8,0000111000000101000000110000001110000101110010011011000001111100,2,3,2,3,1.047198,22.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,124
899,9,000101111000010111000010111100001111011001011100110011111100001111111000111111100,1,2,2,1,1.047198,22.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
900,9,000101111000010111000010111100001111011001011100110011111100001111111000111111100,1,2,1,2,1.047198,22.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
901,9,000001111000000111000000111000000110000000101100000011111110011111101101111011110,7,8,8,7,1.047198,24.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,100
902,9,000001111000000111000000111000000110000000101100000011111110011111101101111011110,7,8,7,8,1.047198,24.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,100
903,9,000101111000011111000000011100001111010001111110110000110110000111110000111110000,0,4,1,3,1.047198,25.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
904,9,000101111000011111000000011100001111010001111110110000110110000111110000111110000,0,4,3,1,1.047198,25.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
905,9,000011100000010011000001110000001110110000011101100001101100001011110000010011100,5,6,6,5,1.047198,26.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
906,9,000011100000010011000001110000001110110000011101100001101100001011110000010011100,5,6,5,6,1.047198,26.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
907,9,000010111000001100000001011000001011100000111011100010110010001101111001101110110,2,3,3,2,1.047198,26.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
908,9,000010111000001100000001011000001011100000111011100010110010001101111001101110110,2,3,2,3,1.047198,26.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
909,9,000001011000001001000000111000000111000000010110000011001100000101111000111101000,2,3,3,2,1.047198,28.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,64
910,9,000001011000001001000000111000000111000000010110000011001100000101111000111101000,2,3,2,3,1.047198,28.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,64
911,8,0000101000000101000000100000000110000000010000001010000001010000,0,5,3,6,1.047198,3.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,8,52
912,6,000110000011000001100001110000011100,5,1,3,2,1.047198,3.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,4,8,16,186
913,9,000001011000000110000000101000000100000000011100000000011100000110010001101010010,0,2,1,0,1.047198,3.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,134
914,7,0000110000010000000110000001110000110100000011100,1,6,3,4,1.047198,3.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,32,220,1424
915,8,0000101000000101000000100000000110000000010000001010000001010000,5,0,6,3,1.047198,3.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,8,52
916,6,000110000011000001100001110000011100,1,5,2,3,1.047198,3.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,4,8,16,186
917,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,6,5,7,0,1.047198,3.,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,1
918,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,7,0,6,5,1.047198,3.,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,1
919,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,0,7,5,6,1.047198,3.,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,1
920,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,5,6,0,7,1.047198,3.,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,1
921,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,5,6,7,0,1.047198,3.,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,1
922,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,7,0,5,6,1.047198,3.,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
923,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,0,7,6,5,1.047198,3.,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
924,9,000011001000001111000000111000000001100000010110000001011000000011010001111101010,6,5,0,7,1.047198,3.,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
925,8,0000101000000101000000100000000110000000010000001010000001010000,5,0,3,6,1.047198,3.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,8,52
926,6,000110000011000001100001110000011100,1,5,3,2,1.047198,3.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,4,8,16,186
927,9,000001011000000110000000101000000100000000011100000000011100000110010001101010010,2,0,1,0,1.047198,3.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,134
928,7,0000110000010000000110000001110000110100000011100,1,6,4,3,1.047198,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,32,220,1424
929,8,0000101000000101000000100000000110000000010000001010000001010000,0,5,6,3,1.047198,3.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,8,52
930,6,000110000011000001100001110000011100,5,1,2,3,1.047198,3.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,4,8,16,186
931,9,000101110000010110000001111100000001010000011101000100111001001111010001001110110,1,0,2,1,1.047198,3.111111,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,18
932,9,000011011000001111000000111000000111100000010110000000011100001111110000111100100,2,3,3,2,1.047198,3.111111,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,64
933,9,000101110000010110000001111100000001010000011101000100111001001111010001001110110,0,1,2,1,1.047198,3.111111,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,18
934,9,000011011000001111000000111000000111100000010110000000011100001111110000111100100,2,3,2,3,1.047198,3.111111,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,64
935,9,000010110000001111000000101000000011100000001010000000111000000110100000011110000,2,6,3,7,1.047198,3.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,76
936,9,000011110000001110000000111000000011100000011110000001111000001111110001001111110,1,2,4,5,1.047198,3.25,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
937,9,000011100000011100000001010000000110110000011111000001110100001001110001000011110,2,3,5,6,1.047198,3.25,1.570796,-3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,24
938,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,5,4,0,6,1.047198,3.25,1.107149,1.047198,2.636232,0.5,0.,0.866025,-1.570796,0.866025,0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,1
939,9,000101110000010101000001110100000011010000010101000001111000001101110001010101110,5,7,3,4,1.047198,3.25,1.047198,1.570796,-3.141593,0.5,0.,0.866025,-1.570796,0.866025,1.570796,0.5,-3.141593,0,0,0,0,0,0,0,0,2
940,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,4,5,6,0,1.047198,3.25,1.107149,2.094395,-2.636232,0.5,0.,0.866025,-1.570796,0.866025,2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,1
941,9,000011110000001110000000111000000011100000011110000001111000001111110001001111110,2,1,5,4,1.047198,3.25,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
942,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,0,6,5,4,1.047198,3.25,1.107149,-1.047198,2.636232,0.5,0.,0.866025,0.523599,0.866025,-1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
943,9,000101110000010101000001110100000011010000010101000001111000001101110001010101110,3,4,5,7,1.047198,3.25,1.047198,-1.570796,-3.141593,0.5,0.,0.866025,1.570796,0.866025,-1.570796,0.5,-3.141593,0,0,0,0,0,0,0,0,2
944,9,000100110000010111000001010100000101010000000001000001110100000111000001010101010,0,5,2,3,1.047198,3.25,1.570796,0.,-2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
945,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,6,0,4,5,1.047198,3.25,1.107149,-2.094395,-2.636232,0.5,0.,0.866025,2.617994,0.866025,-1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
946,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,6,0,5,4,1.047198,3.25,0.588003,1.047198,-2.245928,0.866025,0.,0.5,-0.523599,0.5,1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
947,9,000100110000010111000001010100000101010000000001000001110100000111000001010101010,0,5,3,2,1.047198,3.25,1.570796,0.,1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
948,9,000101110000010101000001110100000011010000010101000001111000001101110001010101110,3,4,7,5,1.047198,3.25,0.523599,1.570796,-3.141593,0.866025,0.,0.5,-1.570796,0.5,1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,2
949,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,0,6,4,5,1.047198,3.25,0.588003,2.094395,2.245928,0.866025,0.,0.5,-2.617994,0.5,1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
950,9,000011110000001110000000111000000011100000011110000001111000001111110001001111110,2,1,4,5,1.047198,3.25,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
951,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,5,4,6,0,1.047198,3.25,0.588003,-1.047198,-2.245928,0.866025,0.,0.5,1.570796,0.5,-0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
952,9,000101110000010101000001110100000011010000010101000001111000001101110001010101110,7,5,3,4,1.047198,3.25,0.523599,-1.570796,-3.141593,0.866025,0.,0.5,1.570796,0.5,-1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,2
953,9,000011100000001111000000111000000010100000011110000001111000001011110000011011100,4,5,0,6,1.047198,3.25,0.588003,-2.094395,2.245928,0.866025,0.,0.5,1.570796,0.5,-2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,1
954,9,000011100000011100000001010000000110110000011111000001110100001001110001000011110,2,3,6,5,1.047198,3.25,1.570796,0.,-1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,24
955,9,000011110000001110000000111000000011100000011110000001111000001111110001001111110,1,2,5,4,1.047198,3.25,0.588003,-3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,2
956,9,000010110000001111000000101000000011100000001010000000111000000110100000011110000,2,6,7,3,1.047198,3.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,76
957,9,000011101000010011000001111000001111110000011101100000101100000011110000111110000,2,3,3,2,1.047198,3.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
958,9,000011101000010011000001111000001111110000011101100000101100000011110000111110000,2,3,2,3,1.047198,3.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
959,9,000101010000011001000001111100000110010000101111000011001110011101101100011011100,0,3,1,4,1.047198,3.428571,1.570796,0.,1.714144,0.654654,0.,0.755929,-1.570796,0.755929,-1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
960,9,000101010000011001000001111100000110010000101111000011001110011101101100011011100,0,3,4,1,1.047198,3.428571,1.570796,0.,-1.427449,0.755929,0.,0.654654,1.570796,0.654654,1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
961,9,000101110000011101000000111100001011010000111110100001111010000101110001011111010,2,8,6,7,1.047198,3.444444,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,4
962,9,000101110000011101000000111100001011010000111110100001111010000101110001011111010,8,2,7,6,1.047198,3.444444,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,4
963,9,000101110000011101000000111100001011010000111110100001111010000101110001011111010,8,2,6,7,1.047198,3.444444,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,4
964,9,000101110000011101000000111100001011010000111110100001111010000101110001011111010,2,8,7,6,1.047198,3.444444,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,4
965,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,8,1,2,3,1.047198,3.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,36
966,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,1,7,3,2,1.047198,3.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,92
967,8,0000111100000110000001000000001010000001111000011101000110001110,2,6,3,5,1.047198,3.5,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,40,344
968,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,1,8,3,2,1.047198,3.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,36
969,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,7,1,2,3,1.047198,3.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,92
970,8,0000111100000101000000110000000110000111110010001010100011111000,1,7,3,6,1.047198,3.5,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,16,136
971,9,000001010000001001000000111000000100000000011110000010001100001101011000011010100,8,5,7,6,1.047198,3.5,1.107149,0.,2.636232,0.5,0.,0.866025,-0.523599,0.866025,-0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,4
972,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,4,6,2,5,1.047198,3.5,1.047198,0.523599,3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,3.141593,0,0,0,0,0,0,0,0,3
973,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,5,2,4,6,1.047198,3.5,1.289761,1.570796,-2.245928,0.5,0.,0.866025,-0.523599,0.866025,2.617994,0.5,-1.047198,0,0,0,0,0,0,0,0,1
974,9,000001010000001001000000111000000100000000011110000010001100001101011000011010100,5,8,6,7,1.047198,3.5,1.107149,-3.141593,-2.636232,0.5,0.,0.866025,-2.617994,0.866025,-2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,4
975,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,2,5,6,4,1.047198,3.5,1.289761,1.570796,2.245928,0.5,0.,0.866025,-2.617994,0.866025,0.523599,0.5,1.047198,0,0,0,0,0,0,0,0,1
976,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,6,4,5,2,1.047198,3.5,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,3
977,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,2,5,4,6,1.047198,3.5,1.047198,-0.523599,3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,3.141593,0,0,0,0,0,0,0,0,3
978,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,6,4,2,5,1.047198,3.5,1.289761,-1.570796,2.245928,0.5,0.,0.866025,0.523599,0.866025,-2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,1
979,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,4,6,5,2,1.047198,3.5,1.289761,-1.570796,-2.245928,0.5,0.,0.866025,2.617994,0.866025,-0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,1
980,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,5,2,6,4,1.047198,3.5,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,3
981,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,4,6,2,5,1.047198,3.5,0.523599,0.523599,3.141593,0.866025,0.,0.5,-0.523599,0.5,0.523599,0.866025,3.141593,0,0,0,0,0,0,0,0,1
982,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,5,2,4,6,1.047198,3.5,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
983,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,2,5,6,4,1.047198,3.5,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,3
984,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,6,4,5,2,1.047198,3.5,0.523599,2.617994,-3.141593,0.866025,0.,0.5,-2.617994,0.5,2.617994,0.866025,-3.141593,0,0,0,0,0,0,0,0,1
985,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,2,5,4,6,1.047198,3.5,0.523599,-0.523599,3.141593,0.866025,0.,0.5,0.523599,0.5,-0.523599,0.866025,3.141593,0,0,0,0,0,0,0,0,1
986,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,6,4,2,5,1.047198,3.5,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,3
987,9,000001010000001001000000111000000100000000011110000010001100001101011000011010100,5,8,7,6,1.047198,3.5,1.570796,-2.094395,1.047198,0.866025,0.,0.5,0.523599,0.5,2.617994,0.866025,0.,0,0,0,0,0,0,0,0,4
988,9,000010110000001101000001011000000011100000001011000110110001011101101101011110110,4,6,5,2,1.047198,3.5,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
989,9,000010111000001111000001010000000011100000001011000101110001000111100000110111000,5,2,6,4,1.047198,3.5,0.523599,-2.617994,-3.141593,0.866025,0.,0.5,2.617994,0.5,-2.617994,0.866025,-3.141593,0,0,0,0,0,0,0,0,1
990,9,000001010000001001000000111000000100000000011110000010001100001101011000011010100,8,5,6,7,1.047198,3.5,1.570796,2.094395,1.047198,0.866025,0.,0.5,2.617994,0.5,0.523599,0.866025,0.,0,0,0,0,0,0,0,0,4
991,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,1,8,2,3,1.047198,3.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,36
992,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,7,1,3,2,1.047198,3.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,92
993,8,0000111100000110000001000000001010000001111000011101000110001110,2,6,5,3,1.047198,3.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,40,344
994,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,8,1,3,2,1.047198,3.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,36
995,9,000001011000000111000000100000000001000000001100000011011000011110001100110111100,1,7,2,3,1.047198,3.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,92
996,8,0000111100000101000000110000000110000111110010001010100011111000,1,7,6,3,1.047198,3.5,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,16,136
997,9,000001111000001111000000011000000001000000001110000101110001001111000000111111100,0,1,1,0,1.047198,3.6,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
998,9,000001111000001111000000011000000001000000001110000101110001001111000000111111100,0,1,0,1,1.047198,3.6,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
999,9,000011101000001110000000011000000011100000011110000100110001000011110001101110010,2,3,3,2,1.047198,3.625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
1000,9,000011101000001110000000011000000011100000011110000100110001000011110001101110010,2,3,2,3,1.047198,3.625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
1001,9,000000111000000111000000100000000011000000001000000001111000001110100000110111100,0,1,1,0,1.047198,3.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,68
1002,9,000011010000010111000001101000000011110000010101000011011000001110111001011101110,0,4,2,6,1.047198,3.75,1.570796,-3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,8
1003,9,000111111000001101000000111100011111100101111110110011111110011101111100111111100,5,8,7,6,1.047198,3.75,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,2
1004,9,000100110000010111000001011100000100010000000001000001110100001111000000011001100,0,5,2,3,1.047198,3.75,1.570796,0.,-2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
1005,9,000111111000001101000000111100011111100101111110110011111110011101111100111111100,8,5,6,7,1.047198,3.75,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,2
1006,9,000111111000001101000000111100011111100101111110110011111110011101111100111111100,8,5,7,6,1.047198,3.75,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,2
1007,9,000100110000010111000001011100000100010000000001000001110100001111000000011001100,0,5,3,2,1.047198,3.75,1.570796,0.,1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
1008,9,000111111000001101000000111100011111100101111110110011111110011101111100111111100,5,8,6,7,1.047198,3.75,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,2
1009,9,000011010000010111000001101000000011110000010101000011011000001110111001011101110,0,4,6,2,1.047198,3.75,1.570796,0.,-1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,8
1010,9,000000111000000111000000100000000011000000001000000001111000001110100000110111100,0,1,0,1,1.047198,3.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,68
1011,8,0001011100001011000010111000011001100101100110011111000011101100,1,2,2,1,1.047198,3.777778,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,96
1012,8,0001011100001011000010111000011001100101100110011111000011101100,1,2,1,2,1.047198,3.777778,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,96
1013,9,000001010000001001000000111000000111000000011110000111001101000101111001011111010,7,8,8,7,1.047198,3.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
1014,9,000001010000001001000000111000000111000000011110000111001101000101111001011111010,7,8,7,8,1.047198,3.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
1015,9,000010111000010111000001100000001011110000000001100011111000000110101000110101000,0,1,1,0,1.047198,30.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1016,9,000010111000010111000001100000001011110000000001100011111000000110101000110101000,0,1,0,1,1.047198,30.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1017,8,0001011000001011000010111000010101100101100110011110000001111100,1,2,2,1,1.047198,34.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,108
1018,8,0001011000001011000010111000010101100101100110011110000001111100,1,2,1,2,1.047198,34.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,108
1019,9,000001111000001100000001011000000111000000111111000010110110001101111001101110110,3,4,4,3,1.047198,36.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
1020,9,000001111000001100000001011000000111000000111111000010110110001101111001101110110,3,4,3,4,1.047198,36.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
1021,9,000100111000011101000011010100000111011000011011000011110100001101111001110111110,4,5,5,4,1.047198,38.5,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1022,9,000100111000011101000011010100000111011000011011000011110100001101111001110111110,4,5,4,5,1.047198,38.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1023,9,000011101000010011000001111000001111110000111101100011101110001011111000111111100,0,3,2,6,1.047198,4.,1.570796,-0.333473,3.141593,0.,0.,1.,0.,1.,-0.666946,0.,0.,0,0,0,0,0,0,0,0,4
1024,7,0000110000010000000110000011110000110110000011100,3,0,6,2,1.047198,4.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,4,20,70
1025,7,0000111000010100000110000001110000010100001111000,1,6,6,2,1.047198,4.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,6,126,1662
1026,9,000111111000011111000000111100011011110100111110100101111011000111110001111111010,7,0,0,5,1.047198,4.,1.570796,-1.237323,3.141593,0.,0.,1.,0.,1.,-2.474646,0.,0.,0,0,0,0,0,0,0,0,2
1027,8,0000101000000101000000110000001010000001010000001011000001101000,5,0,2,5,1.047198,4.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,24,408
1028,6,000011000011000001000001110000111100,0,1,1,0,1.047198,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,52,780,11988
1029,9,000011101000010011000001111000001111110000111101100011101110001011111000111111100,3,0,6,2,1.047198,4.,1.570796,0.333473,-3.141593,0.,0.,1.,0.,1.,0.666946,0.,0.,0,0,0,0,0,0,0,0,4
1030,7,0000110000010000000110000011110000110110000011100,0,3,2,6,1.047198,4.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,4,20,70
1031,7,0000111000010100000110000001110000010100001111000,6,1,2,6,1.047198,4.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,6,126,1662
1032,9,000111111000011111000000111100011011110100111110100101111011000111110001111111010,0,7,5,0,1.047198,4.,1.570796,1.237323,-3.141593,0.,0.,1.,0.,1.,2.474646,0.,0.,0,0,0,0,0,0,0,0,2
1033,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,5,2,6,4,1.047198,4.,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,2
1034,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,2,5,4,6,1.047198,4.,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,2
1035,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,6,4,5,2,1.047198,4.,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,2
1036,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,3,5,2,1,1.047198,4.,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,3
1037,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,2,1,3,5,1.047198,4.,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,3
1038,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,1,2,5,3,1.047198,4.,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,3
1039,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,4,6,2,5,1.047198,4.,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,2
1040,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,5,3,1,2,1.047198,4.,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,3
1041,9,000010011000001110000001001000000101100000010011000001010100001110010000101101100,2,3,5,6,1.047198,4.,1.570796,-3.141593,1.714144,0.654654,0.,0.755929,1.570796,0.755929,1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
1042,9,000010011000001110000001001000000101100000010011000001010100001110010000101101100,2,3,6,5,1.047198,4.,1.570796,3.141593,-1.427449,0.755929,0.,0.654654,-1.570796,0.654654,-1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
1043,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,5,3,2,1,1.047198,4.,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,3
1044,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,4,6,5,2,1.047198,4.,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
1045,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,2,1,5,3,1.047198,4.,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,3
1046,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,1,2,3,5,1.047198,4.,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
1047,9,000001110000001001000000111000000110000000001110000011101100001101101001011011110,3,5,1,2,1.047198,4.,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
1048,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,6,4,2,5,1.047198,4.,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,2
1049,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,2,5,6,4,1.047198,4.,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,2
1050,9,000010101000001111000001010000000001100000011011000101110001010011010100110111000,5,2,4,6,1.047198,4.,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
1051,9,000011101000010011000001111000001111110000111101100011101110001011111000111111100,3,0,2,6,1.047198,4.,0.,0.,-0.666946,1.,0.,0.,0.,0.,0.,1.,-0.666946,0,0,0,0,0,0,0,0,4
1052,7,0000110000010000000110000011110000110110000011100,0,3,6,2,1.047198,4.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,4,20,70
1053,7,0000111000010100000110000001110000010100001111000,6,1,6,2,1.047198,4.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,6,126,1662
1054,9,000111111000011111000000111100011011110100111110100101111011000111110001111111010,0,7,0,5,1.047198,4.,0.,0.,-2.474646,1.,0.,0.,0.,0.,0.,1.,-2.474646,0,0,0,0,0,0,0,0,2
1055,8,0000101000000101000000110000001010000001010000001011000001101000,0,5,2,5,1.047198,4.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,24,408
1056,6,000011000011000001000001110000111100,0,1,0,1,1.047198,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,52,780,11988
1057,9,000011101000010011000001111000001111110000111101100011101110001011111000111111100,0,3,6,2,1.047198,4.,0.,0.,0.666946,1.,0.,0.,0.,0.,0.,1.,0.666946,0,0,0,0,0,0,0,0,4
1058,7,0000110000010000000110000011110000110110000011100,3,0,2,6,1.047198,4.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,4,20,70
1059,7,0000111000010100000110000001110000010100001111000,1,6,2,6,1.047198,4.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,6,126,1662
1060,9,000111111000011111000000111100011011110100111110100101111011000111110001111111010,7,0,5,0,1.047198,4.,0.,0.,2.474646,1.,0.,0.,0.,0.,0.,1.,2.474646,0,0,0,0,0,0,0,0,2
1061,9,000011111000001111000000011000000011100000010110000101110001001111110001111101110,2,3,3,2,1.047198,4.125,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
1062,9,000011111000001111000000011000000011100000010110000101110001001111110001111101110,2,3,2,3,1.047198,4.125,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
1063,9,000010111000001100000000011000000011100000111010000011110010011101111100101111100,7,8,8,7,1.047198,4.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1064,9,000010111000001100000000011000000011100000111010000011110010011101111100101111100,7,8,7,8,1.047198,4.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1065,9,000011101000001101000001010000000110100000011111000001110100001001110000110011100,2,3,6,5,1.047198,4.428571,1.570796,-3.141593,1.714144,0.654654,0.,0.755929,1.570796,0.755929,1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
1066,9,000011101000001101000001010000000110100000011111000001110100001001110000110011100,2,3,5,6,1.047198,4.428571,1.570796,3.141593,-1.427449,0.755929,0.,0.654654,-1.570796,0.654654,-1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
1067,9,000010111000001010000000101000000001100000111010000001101010000110010001101111010,1,7,7,6,1.047198,4.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,22
1068,9,000001110000001110000000111000000001000000001110000001111000011111000101001111110,2,0,1,2,1.047198,4.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,73
1069,9,000010111000001011000000101000000001100000001010000011101000011110001100111111100,8,2,4,8,1.047198,4.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,166
1070,8,0000011100000111000000010000000100000001110000111100010111111110,0,1,1,0,1.047198,4.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,20,1018
1071,9,000010111000001010000000101000000001100000111010000001101010000110010001101111010,7,1,6,7,1.047198,4.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,22
1072,9,000001110000001110000000111000000001000000001110000001111000011111000101001111110,0,2,2,1,1.047198,4.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,73
1073,9,000010111000001010000000101000000001100000111010000001101010000110010001101111010,7,1,7,6,1.047198,4.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,22
1074,9,000001110000001110000000111000000001000000001110000001111000011111000101001111110,0,2,1,2,1.047198,4.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,73
1075,9,000010111000001011000000101000000001100000001010000011101000011110001100111111100,2,8,4,8,1.047198,4.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,166
1076,8,0000011100000111000000010000000100000001110000111100010111111110,0,1,0,1,1.047198,4.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,20,1018
1077,9,000010111000001010000000101000000001100000111010000001101010000110010001101111010,1,7,6,7,1.047198,4.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,22
1078,9,000001110000001110000000111000000001000000001110000001111000011111000101001111110,2,0,2,1,1.047198,4.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,73
1079,9,000010011000001101000001101000000101100000010011000010011100011100011101111100110,1,2,2,1,1.047198,4.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1080,9,000010011000001101000001101000000101100000010011000010011100011100011101111100110,1,2,1,2,1.047198,4.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1081,9,000110111000101111000011001110001011101000111011100011110010011110111101111111110,0,1,3,6,1.047198,4.714286,1.570796,0.,-1.714144,0.654654,0.,0.755929,1.570796,0.755929,1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
1082,9,000110111000101111000011001110001011101000111011100011110010011110111101111111110,0,1,6,3,1.047198,4.714286,1.570796,0.,1.427449,0.755929,0.,0.654654,-1.570796,0.654654,-1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
1083,9,000010111000010111000001101000001010110000100001100011111010001110101001111001110,0,1,1,0,1.047198,4.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1084,9,000010111000010111000001101000001010110000100001100011111010001110101001111001110,0,1,0,1,1.047198,4.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1085,9,000010111000010111000001101000001011110000000001100011111000000110101000111101000,0,1,1,0,1.047198,40.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1086,9,000010111000010111000001101000001011110000000001100011111000000110101000111101000,0,1,0,1,1.047198,40.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1087,9,000010011000001101000001101000000100100000010011000011011100010100011101111001010,1,2,2,1,1.047198,42.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
1088,9,000010011000001101000001101000000100100000010011000011011100010100011101111001010,1,2,1,2,1.047198,42.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
1089,8,0000110000001010000001010000001111000001101000000101000000111000,0,6,5,3,1.047198,5.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,16,224
1090,8,0000110100001001000001100000001111000010101000010011100011010100,0,2,1,7,1.047198,5.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,4,232
1091,8,0000011000000100000000100000000100000001110000011010000100011110,1,6,2,5,1.047198,5.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,56,768
1092,8,0000110000001010000001010000001111000001101000000101000000111000,6,0,3,5,1.047198,5.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,16,224
1093,8,0000110100001001000001100000001111000010101000010011100011010100,2,0,7,1,1.047198,5.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,4,232
1094,8,0000101000000110000000100000000110000001010000011110000100011110,0,6,2,5,1.047198,5.,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,32,256
1095,8,0000110000001010000001010000001111000001101000000101000000111000,6,0,5,3,1.047198,5.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,16,224
1096,8,0000110100001001000001100000001111000010101000010011100011010100,2,0,1,7,1.047198,5.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,4,232
1097,8,0000011000000100000000100000000100000001110000011010000100011110,1,6,5,2,1.047198,5.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,56,768
1098,8,0000110000001010000001010000001111000001101000000101000000111000,0,6,3,5,1.047198,5.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,16,224
1099,8,0000110100001001000001100000001111000010101000010011100011010100,0,2,7,1,1.047198,5.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,4,232
1100,8,0000101000000110000000100000000110000001010000011110000100011110,0,6,5,2,1.047198,5.,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,32,256
1101,9,000011111000010011000001000000000111110001110101010111100111001110111001110101110,4,7,6,8,1.047198,5.25,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,2
1102,9,000011111000010011000001000000000111110001110101010111100111001110111001110101110,7,4,8,6,1.047198,5.25,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,2
1103,9,000011111000010011000001000000000111110001110101010111100111001110111001110101110,7,4,6,8,1.047198,5.25,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,2
1104,9,000011111000010011000001000000000111110001110101010111100111001110111001110101110,4,7,8,6,1.047198,5.25,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,2
1105,9,000011011000001111000001100000000011100000110111000001011010001110110001110101110,6,0,3,6,1.047198,5.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,16
1106,9,000001111000000101000000101000000011000000011100000000111000001100110000111110100,3,4,4,3,1.047198,5.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,52
1107,9,000011011000001111000001100000000011100000110111000001011010001110110001110101110,0,6,3,6,1.047198,5.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,16
1108,9,000001111000000101000000101000000011000000011100000000111000001100110000111110100,3,4,3,4,1.047198,5.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,52
1109,9,000001111000001000000000111000000011000000011110000011101000000101111000101111000,7,8,8,7,1.047198,5.75,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1110,9,000001111000001000000000111000000011000000011110000011101000000101111000101111000,7,8,7,8,1.047198,5.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1111,9,000011111000010011000001111000001111110000101101100110101111000111101001111110010,2,3,3,2,1.047198,5.777778,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1112,9,000011111000010011000001111000001111110000101101100110101111000111101001111110010,2,3,2,3,1.047198,5.777778,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1113,9,000100111000010111000001101100000111010000111001000010111110001110111000111110100,0,4,1,3,1.047198,5.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1114,9,000100111000010111000001101100000111010000111001000010111110001110111000111110100,0,4,3,1,1.047198,5.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1115,9,000010111000010111000001101000001000110000010001100011111000001110011001111001110,0,1,1,0,1.047198,52.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1116,9,000010111000010111000001101000001000110000010001100011111000001110011001111001110,0,1,0,1,1.047198,52.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1117,9,000010101000001010000001010000000100100000011011000111100101001011011001100011110,1,2,2,1,1.047198,58.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1118,9,000010101000001010000001010000000100100000011011000111100101001011011001100011110,1,2,1,2,1.047198,58.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1119,9,000001010000000111000000101000000011000000001100000001011000000110100000011111000,5,0,2,1,1.047198,6.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,58
1120,9,000000101000000101000000011000000010000000010000000001110000010001110101111001010,2,0,1,2,1.047198,6.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,173
1121,9,000001010000000101000000100000000011000000001100000001011000010100100101010111010,1,5,3,1,1.047198,6.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,114
1122,8,0000001100000011000000100000000100000001000000011110000111011110,0,1,1,0,1.047198,6.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,1324
1123,9,000001010000000111000000101000000011000000001100000001011000000110100000011111000,0,5,1,2,1.047198,6.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,58
1124,9,000000101000000101000000011000000010000000010000000001110000010001110101111001010,0,2,2,1,1.047198,6.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,173
1125,9,000001010000000111000000101000000011000000001100000001011000000110100000011111000,0,5,2,1,1.047198,6.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,58
1126,9,000000101000000101000000011000000010000000010000000001110000010001110101111001010,0,2,1,2,1.047198,6.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,173
1127,9,000001010000000101000000100000000011000000001100000001011000010100100101010111010,5,1,3,1,1.047198,6.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,114
1128,8,0000001100000011000000100000000100000001000000011110000111011110,0,1,0,1,1.047198,6.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,1324
1129,9,000001010000000111000000101000000011000000001100000001011000000110100000011111000,5,0,1,2,1.047198,6.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,58
1130,9,000000101000000101000000011000000010000000010000000001110000010001110101111001010,2,0,2,1,1.047198,6.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,173
1131,9,000010011000001011000000110000000001100000011010000011001000001111011000110111100,0,5,1,4,1.047198,6.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1132,9,000010011000001011000000110000000001100000011010000011001000001111011000110111100,0,5,4,1,1.047198,6.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1133,9,000011101000001110000000011000000011100000011110000111110001000011111001101111010,2,3,3,2,1.047198,6.444444,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1134,9,000011101000001110000000011000000011100000011110000111110001000011111001101111010,2,3,2,3,1.047198,6.444444,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1135,9,000011011000010100000001111000000111110000011101000000011100000101110001101110010,3,2,5,3,1.047198,6.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,6
1136,9,000011110000001110000001011000000101100000001111000011110100000111001001001111010,4,0,0,1,1.047198,6.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,10
1137,8,0000110000001011000001110000011111000011101100000111100101111010,2,3,3,2,1.047198,6.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,148
1138,9,000011011000010100000001111000000111110000011101000000011100000101110001101110010,2,3,3,5,1.047198,6.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,6
1139,9,000011110000001110000001011000000101100000001111000011110100000111001001001111010,0,4,1,0,1.047198,6.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,10
1140,9,000011011000010100000001111000000111110000011101000000011100000101110001101110010,2,3,5,3,1.047198,6.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,6
1141,9,000011110000001110000001011000000101100000001111000011110100000111001001001111010,0,4,0,1,1.047198,6.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,10
1142,8,0000110000001011000001110000011111000011101100000111100101111010,2,3,2,3,1.047198,6.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,148
1143,9,000011011000010100000001111000000111110000011101000000011100000101110001101110010,3,2,3,5,1.047198,6.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,6
1144,9,000011110000001110000001011000000101100000001111000011110100000111001001001111010,4,0,1,0,1.047198,6.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,10
1145,8,0000101100000110000000010000000110000011010000011100100110111110,0,7,6,4,1.047198,7.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,4,56
1146,7,0001001000010100000111000001010000100100001111100,0,4,1,3,1.047198,7.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,16,88,496
1147,8,0000101100000110000000010000000110000011010000011100100110111110,7,0,4,6,1.047198,7.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,4,56
1148,8,0000101100000110000000010000000110000011010000011100100110111110,7,0,6,4,1.047198,7.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,4,56
1149,7,0001001000010100000111000001010000100100001111100,0,4,3,1,1.047198,7.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,16,88,496
1150,8,0000101100000110000000010000000110000011010000011100100110111110,0,7,4,6,1.047198,7.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,4,56
1151,9,000100111000010101000001011100000100010000010001000011110100001101011000111001100,0,8,7,3,1.047198,7.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,4
1152,9,000001111000000111000000111000000111000000111100000001111110001111110001111111110,6,7,7,6,1.047198,7.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1153,9,000100111000010101000001011100000100010000010001000011110100001101011000111001100,8,0,3,7,1.047198,7.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,4
1154,9,000100111000010101000001011100000100010000010001000011110100001101011000111001100,8,0,7,3,1.047198,7.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,4
1155,9,000001111000000111000000111000000111000000111100000001111110001111110001111111110,6,7,6,7,1.047198,7.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1156,9,000100111000010101000001011100000100010000010001000011110100001101011000111001100,0,8,3,7,1.047198,7.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,4
1157,9,000010110000001110000000011000000011100000101010000001110010001111100000001111100,2,3,3,2,1.047198,7.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
1158,9,000010110000001110000000011000000011100000101010000001110010001111100000001111100,2,3,2,3,1.047198,7.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
1159,8,0000110100001011000001010000001111000000101000000101000011110000,5,7,7,6,1.047198,8.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,6,137
1160,8,0000111100000111000000110000001110000001110000001111000011111000,4,7,7,6,1.047198,8.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,8,237
1161,9,000010100000001111000001011000000001100000011011000110110001001011011000011110100,8,1,7,8,1.047198,8.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,32
1162,7,0000111000011100000110000011110000011110001111000,5,6,6,5,1.047198,8.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,158,2980
1163,8,0000110100001011000001010000001111000000101000000101000011110000,7,5,6,7,1.047198,8.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,6,137
1164,8,0000111100000111000000110000001110000001110000001111000011111000,7,4,6,7,1.047198,8.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,8,237
1165,8,0000110100001011000001010000001111000000101000000101000011110000,7,5,7,6,1.047198,8.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,6,137
1166,8,0000111100000111000000110000001110000001110000001111000011111000,7,4,7,6,1.047198,8.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,8,237
1167,9,000010100000001111000001011000000001100000011011000110110001001011011000011110100,1,8,7,8,1.047198,8.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,32
1168,7,0000111000011100000110000011110000011110001111000,5,6,5,6,1.047198,8.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,158,2980
1169,8,0000110100001011000001010000001111000000101000000101000011110000,5,7,6,7,1.047198,8.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,6,137
1170,8,0000111100000111000000110000001110000001110000001111000011111000,4,7,6,7,1.047198,8.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,8,237
1171,8,0001011100001111000000111000011101000111110110001111100111111010,0,4,1,3,1.047198,8.5,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,266
1172,8,0001011100001111000000111000011101000111110110001111100111111010,0,4,3,1,1.047198,8.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,266
1173,9,000001011000001010000000110000000100000000011110000101001101001111010000100011100,6,1,4,3,1.047198,9.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,52
1174,9,000000111000000111000000011000000011000000010000000001110000000111110000111101000,4,8,5,7,1.047198,9.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1175,9,000001011000001010000000110000000100000000011110000101001101001111010000100011100,1,6,3,4,1.047198,9.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,52
1176,9,000001011000001010000000110000000100000000011110000101001101001111010000100011100,1,6,4,3,1.047198,9.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,52
1177,9,000000111000000111000000011000000011000000010000000001110000000111110000111101000,4,8,7,5,1.047198,9.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1178,9,000001011000001010000000110000000100000000011110000101001101001111010000100011100,6,1,3,4,1.047198,9.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,52
1179,2,0000,0,1,1,0,1.256637,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
1180,2,0000,0,1,0,1,1.256637,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
1181,9,000011101000001111000001111000001010100000111111100011111010000011111001111011010,1,2,2,1,1.256637,0.71131,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1182,9,000011101000001111000001111000001010100000111111100011111010000011111001111011010,1,2,1,2,1.256637,0.71131,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1183,9,000011011000001111000001111000001101100000111111100001011110001111010001111111110,1,2,2,1,1.256637,0.767997,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1184,9,000011011000001111000001111000001101100000111111100001011110001111010001111111110,1,2,1,2,1.256637,0.767997,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1185,9,000001101000000100000000011000000010000000010100000000110000001001110001101000110,3,4,4,3,1.256637,0.791796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1186,9,000001101000000100000000011000000010000000010100000000110000001001110001101000110,3,4,3,4,1.256637,0.791796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1187,8,0000111100000111000001110000010110000011111100011110100111111110,1,2,2,1,1.256637,0.806504,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,44
1188,8,0000111100000111000001110000010110000011111100011110100111111110,1,2,1,2,1.256637,0.806504,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,44
1189,9,000011101000001111000001111000001010100000111111100011111010001011111001111011110,1,2,2,1,1.256637,0.844582,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
1190,9,000011101000001111000001111000001010100000111111100011111010001011111001111011110,1,2,1,2,1.256637,0.844582,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
1191,9,000011111000011111000001111000001111110000011111100100111101000111110001111110010,2,3,3,2,1.256637,0.937812,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1192,9,000011111000011111000001111000001111110000011111100100111101000111110001111110010,2,3,2,3,1.256637,0.937812,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1193,8,0000110100000110000000010000000110000011110000000100100010111000,2,3,3,2,1.256637,0.954915,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,64
1194,8,0000110100000110000000010000000110000011110000000100100010111000,2,3,2,3,1.256637,0.954915,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,64
1195,4,0010000110000100,0,3,1,2,1.256637,1.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,32,48,144,360
1196,4,0010000110000100,0,3,2,1,1.256637,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,32,48,144,360
1197,9,000001111000000101000000010000000001000000001100000001110000010101000100110111000,3,4,4,3,1.256637,1.036475,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1198,9,000001111000000101000000010000000001000000001100000001110000010101000100110111000,3,4,3,4,1.256637,1.036475,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1199,7,0000111000001000000010000001100000111000001011100,2,3,3,2,1.256637,1.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,40,424
1200,7,0000111000001000000010000001100000111000001011100,2,3,2,3,1.256637,1.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,40,424
1201,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,3,2,1.256637,1.105573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
1202,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,2,3,1.256637,1.105573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
1203,9,000010111000001111000001111000001001100000111011100001111010011111010101111111110,1,2,2,1,1.256637,1.114562,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1204,9,000010111000001111000001111000001001100000111011100001111010011111010101111111110,1,2,1,2,1.256637,1.114562,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1205,8,0000101100000111000001010000010110000011011100101100110111111010,2,3,3,2,1.256637,1.209757,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
1206,8,0000101100000111000001010000010110000011011100101100110111111010,2,3,2,3,1.256637,1.209757,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
1207,9,000001111000001101000000011000000011000000010110000101110001001101110000111101100,2,3,3,2,1.256637,1.316718,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1208,9,000001111000001101000000011000000011000000010110000101110001001101110000111101100,2,3,2,3,1.256637,1.316718,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1209,8,0000111100001111000010110000011111100001110100011111000111111110,0,1,1,0,1.256637,1.45898,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,60
1210,8,0000111100001111000010110000011111100001110100011111000111111110,0,1,0,1,1.256637,1.45898,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,60
1211,9,000010011000001111000001111000001101100000010011100101011101000111010000111101000,1,2,2,1,1.256637,1.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1212,9,000010011000001111000001111000001101100000010011100101011101000111010000111101000,1,2,1,2,1.256637,1.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1213,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,7,6,1.256637,1.613009,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1214,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,6,7,1.256637,1.613009,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1215,9,000001111000001111000000110000000101000000011110000111111101011111011101110111110,0,1,1,0,1.256637,1.842621,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1216,9,000001111000001111000000110000000101000000011110000111111101011111011101110111110,0,1,0,1,1.256637,1.842621,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1217,9,000101111000010111000001110100001111010000001101100001111100001111100001110111110,6,7,7,6,1.256637,1.862233,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1218,9,000101111000010111000001110100001111010000001101100001111100001111100001110111110,6,7,6,7,1.256637,1.862233,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1219,9,000010111000001111000001111000001100100000011011100111111101001111011000111011100,1,2,2,1,1.256637,1.869505,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1220,9,000010111000001111000001111000001100100000011011100111111101001111011000111011100,1,2,1,2,1.256637,1.869505,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1221,8,0000011000000101000001010000001100000011111000011001100101111110,1,2,2,1,1.256637,10.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,320
1222,8,0000011000000101000001010000001100000011111000011001100101111110,1,2,1,2,1.256637,10.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,320
1223,9,000001011000001010000000110000000101000000101110000010001110001111001001100110110,3,4,4,3,1.256637,11.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
1224,9,000001011000001010000000110000000101000000101110000010001110001111001001100110110,3,4,3,4,1.256637,11.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
1225,9,000010010000001010000000110000000011100000001010000001001000001111100001000111110,0,4,1,5,1.256637,11.854102,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1226,9,000010010000001010000000110000000011100000001010000001001000001111100001000111110,0,4,5,1,1.256637,11.854102,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1227,9,000011101000001100000000111000000111100000011110000010111100001001111001101110110,2,3,3,2,1.256637,12.111456,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
1228,9,000011101000001100000000111000000111100000011110000010111100001001111001101110110,2,3,2,3,1.256637,12.111456,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
1229,9,000111111000010111000001111100011111110101111101110111111111001111111001111111110,6,7,7,6,1.256637,12.663119,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1230,9,000111111000010111000001111100011111110101111101110111111111001111111001111111110,6,7,6,7,1.256637,12.663119,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1231,9,000001011000000101000000101000000011000000011100000010011000001100111001111110110,1,2,2,1,1.256637,12.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,60
1232,9,000001011000000101000000101000000011000000011100000010011000001100111001111110110,1,2,1,2,1.256637,12.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,60
1233,9,000010100000001111000001111000001000100000010011100001111000001011010001011001110,1,2,2,1,1.256637,13.781153,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1234,9,000010100000001111000001111000001000100000010011100001111000001011010001011001110,1,2,1,2,1.256637,13.781153,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1235,9,000011011000000111000000111000000001100001001100010001011000010111000100111111000,1,2,2,1,1.256637,13.81966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1236,9,000011011000000111000000111000000001100001001100010001011000010111000100111111000,1,2,1,2,1.256637,13.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1237,9,000001111000000101000000011000000001000000001100000000110000010101000100111110000,3,4,4,3,1.256637,14.208204,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1238,9,000001111000000101000000011000000001000000001100000000110000010101000100111110000,3,4,3,4,1.256637,14.208204,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1239,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,3,2,1.256637,14.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,432
1240,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,2,3,1.256637,14.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,432
1241,9,000101111000011111000000011100001111010001111110110010110110001111111000111110100,0,4,1,3,1.256637,15.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1242,9,000101111000011111000000011100001111010001111110110010110110001111111000111110100,0,4,3,1,1.256637,15.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1243,9,000010111000010111000001111000001011110000000001100011111000001111101001111101110,0,1,1,0,1.256637,15.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1244,9,000010111000010111000001111000001011110000000001100011111000001111101001111101110,0,1,0,1,1.256637,15.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1245,9,000010111000010111000001101000001011110001001001110010111000010110101100111110000,0,1,1,0,1.256637,16.583592,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1246,9,000010111000010111000001101000001011110001001001110010111000010110101100111110000,0,1,0,1,1.256637,16.583592,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1247,9,000001011000001010000000101000000101000000001110000011001100000110001001101111010,2,3,3,2,1.256637,17.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
1248,9,000001011000001010000000101000000101000000001110000011001100000110001001101111010,2,3,2,3,1.256637,17.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
1249,9,000010110000001111000001111000000001100000011011000101111001011111010101011111110,1,2,2,1,1.256637,18.291796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1250,9,000010110000001111000001111000000001100000011011000101111001011111010101011111110,1,2,1,2,1.256637,18.291796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1251,7,0000111000001100000010000001100000011000001111000,2,3,3,2,1.256637,18.944272,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,40,420
1252,7,0000111000001100000010000001100000011000001111000,2,3,2,3,1.256637,18.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,40,420
1253,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,2,5,1.256637,19.944272,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1254,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,5,2,1.256637,19.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1255,6,000010000010000001000001110000001100,0,3,2,1,1.256637,2.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,8,8,16,48
1256,6,000010000010000001000001110000001100,0,3,1,2,1.256637,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,8,8,16,48
1257,9,000100101000010110000001110100000101010000011001000011111100011011011101100111110,1,2,4,5,1.256637,2.046792,1.570796,0.,-1.731849,0.647936,0.,0.761695,1.570796,0.761695,1.570796,0.647936,0.,0,0,0,0,0,0,0,0,4
1258,9,000100101000010110000001110100000101010000011001000011111100011011011101100111110,1,2,5,4,1.256637,2.046792,1.570796,0.,1.409744,0.761695,0.,0.647936,-1.570796,0.647936,-1.570796,0.761695,0.,0,0,0,0,0,0,0,0,4
1259,9,000010011000001001000000101000000010100000001010000000001000000100100000111010000,1,6,2,5,1.256637,2.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1260,9,000010011000001001000000101000000010100000001010000000001000000100100000111010000,1,6,5,2,1.256637,2.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1261,8,0000011100000111000000110000001000000001110000111111010111101110,0,1,1,0,1.256637,2.072949,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,88
1262,8,0000011100000111000000110000001000000001110000111111010111101110,0,1,0,1,1.256637,2.072949,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,88
1263,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,3,2,1.256637,2.111456,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,232
1264,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,2,3,1.256637,2.111456,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,232
1265,9,000011111000010110000001111000001111110000000101100001111100001111100001101101110,6,7,7,6,1.256637,2.211146,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1266,9,000011111000010110000001111000001111110000000101100001111100001111100001101101110,6,7,6,7,1.256637,2.211146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1267,9,000111001000011111000011111100000111111000101111000011011110001011101001111111110,4,5,6,7,1.256637,2.490009,1.570796,0.,-1.731849,0.647936,0.,0.761695,1.570796,0.761695,1.570796,0.647936,0.,0,0,0,0,0,0,0,0,4
1268,9,000111001000011111000011111100000111111000101111000011011110001011101001111111110,4,5,7,6,1.256637,2.490009,1.570796,0.,1.409744,0.761695,0.,0.647936,-1.570796,0.647936,-1.570796,0.761695,0.,0,0,0,0,0,0,0,0,4
1269,8,0000110000000101000000100000001010000001110000000011000101001010,2,3,3,2,1.256637,2.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,64
1270,8,0000110000000101000000100000001010000001110000000011000101001010,2,3,2,3,1.256637,2.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,64
1271,9,000011011000001111000001111000000011100000111111000101011011001111110000111111100,1,2,2,1,1.256637,2.552786,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1272,9,000011011000001111000001111000000011100000111111000101011011001111110000111111100,1,2,1,2,1.256637,2.552786,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1273,9,000001111000000101000000010000000001000000001100000000110000010101000100110110000,3,4,4,3,1.256637,2.713525,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1274,9,000001111000000101000000010000000001000000001100000000110000010101000100110110000,3,4,3,4,1.256637,2.713525,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1275,6,000011000011000001000001110001111110,0,1,1,0,1.256637,2.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,32,264,2496
1276,6,000011000011000001000001110001111110,0,1,0,1,1.256637,2.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,32,264,2496
1277,9,000010101000001111000001111000001010100000011011100001111000010011110100111011000,1,2,2,1,1.256637,2.917961,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1278,9,000010101000001111000001111000001010100000011011100001111000010011110100111011000,1,2,1,2,1.256637,2.917961,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1279,9,000001110000001011000001011000000101000000101111000001100110001111000001011111110,5,7,7,5,1.256637,20.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
1280,9,000001110000001011000001011000000101000000101111000001100110001111000001011111110,5,7,5,7,1.256637,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
1281,8,0000101100000101000001010000001010000011011000001001100011101000,1,2,2,1,1.256637,21.708204,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,116
1282,8,0000101100000101000001010000001010000011011000001001100011101000,1,2,1,2,1.256637,21.708204,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,116
1283,9,000001011000001011000000111000000110000000101110000111001111001111101001111011110,0,1,1,0,1.256637,22.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1284,9,000001011000001011000000111000000110000000101110000111001111001111101001111011110,0,1,0,1,1.256637,22.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1285,9,000011111000001111000000111000000111100000111110000111111111001111111001111111110,6,7,7,6,1.256637,24.371323,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1286,9,000011111000001111000000111000000111100000111110000111111111001111111001111111110,6,7,6,7,1.256637,24.371323,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1287,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,2,1,1.256637,24.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1288,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,1,2,1.256637,24.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1289,9,000011111000001100000000111000000111100001001110010011111100011101101101101111110,2,3,3,2,1.256637,25.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1290,9,000011111000001100000000111000000111100001001110010011111100011101101101101111110,2,3,2,3,1.256637,25.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1291,8,0000111100001111000001000000001011000001111000011101000111001110,0,1,1,0,1.256637,26.18034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,84
1292,8,0000111100001111000001000000001011000001111000011101000111001110,0,1,0,1,1.256637,26.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,84
1293,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,8,7,1.256637,28.944272,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
1294,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,7,8,1.256637,28.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
1295,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,3,4,1.256637,3.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,8
1296,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,4,3,1.256637,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,8
1297,9,000001111000000101000000101000000011000000011100000000111000001100110001111110110,1,4,3,2,1.256637,3.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1298,9,000001111000000101000000101000000011000000011100000000111000001100110001111110110,1,4,2,3,1.256637,3.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1299,9,000111111000011111000000110100001111110001111110110111111111001111111001110111110,6,7,7,6,1.256637,3.128677,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1300,9,000111111000011111000000110100001111110001111110110111111111001111111001110111110,6,7,6,7,1.256637,3.128677,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1301,8,0001111100011111000001101100111111010111111110011111100111011110,5,6,6,5,1.256637,3.167184,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,48
1302,8,0001111100011111000001101100111111010111111110011111100111011110,5,6,5,6,1.256637,3.167184,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,48
1303,9,000001011000001001000000111000000111000000101110000010001110011101101101111110110,2,3,3,2,1.256637,3.570437,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1304,9,000001011000001001000000111000000111000000101110000010001110011101101101111110110,2,3,2,3,1.256637,3.570437,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1305,9,000010101000001111000001111000001011100000011011100110111001011011111101111110110,1,2,2,1,1.256637,3.658359,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1306,9,000010101000001111000001111000001011100000011011100110111001011011111101111110110,1,2,1,2,1.256637,3.658359,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1307,9,000001100000001010000000110000000101000000011110000111101101001011011001000111110,0,1,3,4,1.256637,3.700746,1.570796,0.,-2.173553,0.465341,0.,0.885131,1.570796,0.885131,1.570796,0.465341,0.,0,0,0,0,0,0,0,0,4
1308,9,000001100000001010000000110000000101000000011110000111101101001011011001000111110,0,1,4,3,1.256637,3.700746,1.570796,0.,0.96804,0.885131,0.,0.465341,-1.570796,0.465341,-1.570796,0.885131,0.,0,0,0,0,0,0,0,0,4
1309,9,000011111000010111000001111000000110110001111101010111111111001111111001111011110,6,7,7,6,1.256637,3.718847,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1310,9,000011111000010111000001111000000110110001111101010111111111001111111001111011110,6,7,6,7,1.256637,3.718847,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1311,8,0000011100000100000000100000000100000001110000011010000110011110,1,6,2,5,1.256637,3.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,56
1312,8,0000011100000100000000100000000100000001110000011010000110011110,1,6,5,2,1.256637,3.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,56
1313,8,0001111100001111000001101000111111010111111110011111100111011110,5,6,6,5,1.256637,3.81966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,108
1314,8,0001111100001111000001101000111111010111111110011111100111011110,5,6,5,6,1.256637,3.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,108
1315,9,000010111000010111000001101000001011110000001001100010111000010110101100111110000,0,1,1,0,1.256637,31.708204,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1316,9,000010111000010111000001101000001011110000001001100010111000010110101100111110000,0,1,0,1,1.256637,31.708204,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1317,9,000011011000001110000000011000000011100000101110000000010010001111100000101110100,2,3,3,2,1.256637,33.416408,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
1318,9,000011011000001110000000011000000011100000101110000000010010001111100000101110100,2,3,2,3,1.256637,33.416408,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
1319,9,000001011000001011000000111000000101000000101110000001001110001111000001111111110,0,1,1,0,1.256637,36.18034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1320,9,000001011000001011000000111000000101000000101110000001001110001111000001111111110,0,1,0,1,1.256637,36.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1321,9,000010010000001111000001111000001100100000010011100101011101001111010001011001110,1,2,2,1,1.256637,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1322,9,000010010000001111000001111000001100100000010011100101011101001111010001011001110,1,2,1,2,1.256637,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1323,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,8,7,1.256637,4.222912,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1324,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,7,8,1.256637,4.222912,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1325,8,0000101100000111000001010000010110000011011100001100100011111000,2,3,3,2,1.256637,4.341641,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
1326,8,0000101100000111000001010000010110000011011100001100100011111000,2,3,2,3,1.256637,4.341641,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
1327,9,000111101000101111000011111110010101101100011111000011111100001011011001111111110,0,2,6,5,1.256637,4.783458,1.570796,0.,-2.173553,0.465341,0.,0.885131,1.570796,0.885131,1.570796,0.465341,0.,0,0,0,0,0,0,0,0,4
1328,9,000111101000101111000011111110010101101100011111000011111100001011011001111111110,0,2,5,6,1.256637,4.783458,1.570796,0.,0.96804,0.885131,0.,0.465341,-1.570796,0.465341,-1.570796,0.885131,0.,0,0,0,0,0,0,0,0,4
1329,9,000001111000001111000001011000000111000000011111000111110101011111111100111111100,7,8,8,7,1.256637,4.836881,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1330,9,000001111000001111000001011000000111000000011111000111110101011111111100111111100,7,8,7,8,1.256637,4.836881,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1331,9,000011001000001010000000101000000101100000011110000000001100010010010100101110000,2,3,3,2,1.256637,4.875388,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
1332,9,000011001000001010000000101000000101100000011110000000001100010010010100101110000,2,3,2,3,1.256637,4.875388,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
1333,9,000001011000001011000000111000000110000000101110000011001110001111101001111011110,0,1,1,0,1.256637,40.652476,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1334,9,000001011000001011000000111000000110000000101110000011001110001111101001111011110,0,1,0,1,1.256637,40.652476,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1335,9,000011001000001011000000101000000101100000010110000000001100010010010100111100000,2,3,3,2,1.256637,45.124612,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
1336,9,000011001000001011000000101000000101100000010110000000001100010010010100111100000,2,3,2,3,1.256637,45.124612,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
1337,9,000011110000001011000000111000000111100000100110000001101110001111100000011101100,2,3,3,2,1.256637,47.888544,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1338,9,000011110000001011000000111000000111100000100110000001101110001111100000011101100,2,3,2,3,1.256637,47.888544,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1339,9,000010111000001101000001011000001011100000100011100011110010010101101101111101010,2,3,3,2,1.256637,5.105573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1340,9,000010111000001101000001011000001011100000100011100011110010010101101101111101010,2,3,2,3,1.256637,5.105573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1341,9,000011111000001111000000111000000110100000111110000111111111001111111001111011110,6,7,7,6,1.256637,5.263932,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1342,9,000011111000001111000000111000000110100000111110000111111111001111111001111011110,6,7,6,7,1.256637,5.263932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1343,9,000011011000000111000000111000000100100001011100010001011100000111010001111011010,1,2,2,1,1.256637,5.27864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1344,9,000011011000000111000000111000000100100001011100010001011100000111010001111011010,1,2,1,2,1.256637,5.27864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1345,9,000001101000000100000000010000000010000000001100000000110000001001100001100010110,2,3,3,2,1.256637,5.427051,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1346,9,000001101000000100000000010000000010000000001100000000110000001001100001100010110,2,3,2,3,1.256637,5.427051,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1347,7,0001100000101100001111100011101001101111000111100,5,6,6,5,1.256637,5.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,68,688
1348,7,0001100000101100001111100011101001101111000111100,5,6,5,6,1.256637,5.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,68,688
1349,9,000001111000001011000000110000000101000000101110000010101110001111001001110110110,3,4,4,3,1.256637,5.788854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
1350,9,000001111000001011000000110000000101000000101110000010101110001111001001110110110,3,4,3,4,1.256637,5.788854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
1351,9,000010011000001001000000101000000011100000000010000001001000001100100000111101100,1,6,2,5,1.256637,50.596748,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1352,9,000010011000001001000000101000000011100000000010000001001000001100100000111101100,1,6,5,2,1.256637,50.596748,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1353,9,000010101000001111000001111000000011100000011011000001111000010011110100111111000,1,2,2,1,1.256637,52.36068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
1354,9,000010101000001111000001111000000011100000011011000001111000010011110100111111000,1,2,1,2,1.256637,52.36068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
1355,8,0000111100000111000001110000011110000111111110011111100111111110,5,6,6,5,1.256637,56.832816,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,16
1356,8,0000111100000111000001110000011110000111111110011111100111111110,5,6,5,6,1.256637,56.832816,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,16
1357,9,000001100000001011000000111000000010000000001110000011101000011011101100011011100,3,8,4,7,1.256637,6.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1358,9,000001100000001011000000111000000010000000001110000011101000011011101100011011100,3,8,7,4,1.256637,6.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1359,8,0000110100000111000000010000000110000010110000000100100011110000,2,3,3,2,1.256637,6.545085,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,64
1360,8,0000110100000111000000010000000110000010110000000100100011110000,2,3,2,3,1.256637,6.545085,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,64
1361,9,000001101000001100000000011000000011000000010110000101110001001001110000101101100,2,3,3,2,1.256637,6.583592,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
1362,9,000001101000001100000000011000000011000000010110000101110001001001110000101101100,2,3,2,3,1.256637,6.583592,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
1363,9,000101100000011111000011111100000011011000110111000001111010000011110001011101010,1,2,2,1,1.256637,6.986844,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1364,9,000101100000011111000011111100000011011000110111000001111010000011110001011101010,1,2,1,2,1.256637,6.986844,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1365,9,000001011000001011000000111000000110000000001110000011001100001111101001111011110,0,1,1,0,1.256637,64.068884,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1366,9,000001011000001011000000111000000110000000001110000011001100001111101001111011110,0,1,0,1,1.256637,64.068884,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1367,9,000011010000001111000000011000000011100000101110000000010010000111100001011110010,2,3,3,2,1.256637,68.54102,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1368,9,000011010000001111000000011000000011100000101110000000010010000111100001011110010,2,3,2,3,1.256637,68.54102,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1369,7,0000111000001100000010000001100000111000001111100,2,3,3,2,1.256637,7.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,16,112,1196
1370,7,0000111000001100000010000001100000111000001111100,2,3,2,3,1.256637,7.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,16,112,1196
1371,9,000010111000001111000001111000001000100000011011100000111000001111010001111010110,1,2,2,1,1.256637,7.63932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1372,9,000010111000001111000001111000001000100000011011100000111000001111010001111010110,1,2,1,2,1.256637,7.63932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1373,9,000010011000001111000001111000000011100000000011000000011000000111100000111100000,1,2,2,1,1.256637,75.777088,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
1374,9,000010011000001111000001111000000011100000000011000000011000000111100000111100000,1,2,1,2,1.256637,75.777088,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
1375,8,0000101100000111000000010000000110000011010000111100110111111110,0,5,1,4,1.256637,8.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,80
1376,8,0000101100000111000000010000000110000011010000111100110111111110,0,5,4,1,1.256637,8.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,80
1377,8,0000011100000111000001110000001100000011111000111111110011111100,6,7,7,6,1.256637,8.291796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
1378,8,0000011100000111000001110000001100000011111000111111110011111100,6,7,6,7,1.256637,8.291796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
1379,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,2,1,1.256637,9.347524,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
1380,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,1,2,1.256637,9.347524,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
1381,9,000011111000001111000001110000000111100001111111010111111111001111111001110111110,6,7,7,6,1.256637,9.736068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1382,9,000011111000001111000001110000000111100001111111010111111111001111111001110111110,6,7,6,7,1.256637,9.736068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1383,9,000010011000001101000001101000000110100000010011000111011101001100111001111001110,1,2,2,1,1.256637,9.750776,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1384,9,000010011000001101000001101000000110100000010011000111011101001100111001111001110,1,2,1,2,1.256637,9.750776,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1385,2,0000,0,1,1,0,1.570796,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
1386,2,0000,0,1,0,1,1.570796,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
1387,9,000000001000000001000000001000000001000000001000000001000000001000000001111111110,0,1,1,0,1.570796,0.166667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,112
1388,9,000000001000000001000000001000000001000000001000000001000000001000000001111111110,0,1,0,1,1.570796,0.166667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,112
1389,8,0000000100000001000000010000000100000001000000010000000111111110,0,1,1,0,1.570796,0.2,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,84,252
1390,8,0000000100000001000000010000000100000001000000010000000111111110,0,1,0,1,1.570796,0.2,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,84,252
1391,7,0000001000000100000010000001000000100000011111110,0,1,1,0,1.570796,0.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,60,180,720
1392,7,0000001000000100000010000001000000100000011111110,0,1,0,1,1.570796,0.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,60,180,720
1393,9,000000011000000010000000001000000001000000001000000001000000001110000000101111100,2,3,3,2,1.570796,0.285714,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,160
1394,9,000000011000000010000000001000000001000000001000000001000000001110000000101111100,2,3,2,3,1.570796,0.285714,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,160
1395,9,000000111000000011000000011000000011000000011000000011100000001111111000111111100,1,2,2,1,1.570796,0.3,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,80
1396,9,000000111000000011000000011000000011000000011000000011100000001111111000111111100,1,2,1,2,1.570796,0.3,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,80
1397,6,000001000001000001000001000001111110,0,1,1,0,1.570796,0.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,40,120,544,2432
1398,6,000001000001000001000001000001111110,0,1,0,1,1.570796,0.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,40,120,544,2432
1399,9,000000011000000010000000010000000001000000001000000001000000001111000000100111100,3,4,4,3,1.570796,0.375,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,288
1400,9,000000011000000010000000010000000001000000001000000001000000001111000000100111100,3,4,3,4,1.570796,0.375,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,288
1401,9,000000111000000100000000011000000011000000011000000011110000001101111000101111100,2,3,3,2,1.570796,0.384615,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
1402,9,000000111000000100000000011000000011000000011000000011110000001101111000101111100,2,3,2,3,1.570796,0.384615,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
1403,8,0000001100000010000000010000000100000001000000011100000010111100,2,3,3,2,1.570796,0.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,96,480
1404,8,0000001100000010000000010000000100000001000000011100000010111100,2,3,2,3,1.570796,0.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,96,480
1405,9,000000111000000111000000011000000011000000011000000011110000001111111000111111100,2,3,3,2,1.570796,0.416667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,288
1406,9,000000111000000111000000011000000011000000011000000011110000001111111000111111100,2,3,2,3,1.570796,0.416667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,288
1407,8,0000011100000011000000110000001100000011100000011111100011111100,1,2,2,1,1.570796,0.428571,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,48,384
1408,8,0000011100000011000000110000001100000011100000011111100011111100,1,2,1,2,1.570796,0.428571,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,48,384
1409,9,000000111000000110000000110000000001000000001000000001111000001111000000100111100,3,4,4,3,1.570796,0.461538,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
1410,9,000000111000000110000000110000000001000000001000000001111000001111000000100111100,3,4,3,4,1.570796,0.461538,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
1411,5,0000100001000010000111110,0,1,1,0,1.570796,0.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,24,108,360,1908,12160
1412,5,0000100001000010000111110,0,1,0,1,1.570796,0.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,24,108,360,1908,12160
1413,9,000000111000000111000000100000000011000000011000000011111000001110111000110111100,3,4,4,3,1.570796,0.538462,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
1414,9,000000111000000111000000100000000011000000011000000011111000001110111000110111100,3,4,3,4,1.570796,0.538462,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
1415,9,000001010000000111000000110000000001000000001100000001011000001111000000010111100,3,4,4,3,1.570796,0.545455,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1416,9,000001010000000111000000110000000001000000001100000001011000001111000000010111100,3,4,3,4,1.570796,0.545455,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1417,9,000000011000000010000000010000000010000000001000000001000000001111100000100011100,1,2,2,1,1.570796,0.571429,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,160
1418,9,000000011000000010000000010000000010000000001000000001000000001111100000100011100,1,2,1,2,1.570796,0.571429,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,160
1419,9,000000111000000100000000100000000011000000011000000011111000001100111000100111100,3,4,4,3,1.570796,0.583333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,88
1420,9,000000111000000100000000100000000011000000011000000011111000001100111000100111100,3,4,3,4,1.570796,0.583333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,88
1421,8,0000001100000010000000100000000100000001000000011110000010011100,3,4,4,3,1.570796,0.6,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,168,780
1422,8,0000001100000010000000100000000100000001000000011110000010011100,3,4,3,4,1.570796,0.6,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,168,780
1423,9,000001111000001000000000111000000111000000111110000001101110000101110000101111000,2,3,3,2,1.570796,0.615385,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,80
1424,9,000001111000001000000000111000000111000000111110000001101110000101110000101111000,2,3,2,3,1.570796,0.615385,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,80
1425,8,0000011100000100000000110000001100000011110000011011100010111100,2,3,3,2,1.570796,0.625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,88,632
1426,8,0000011100000100000000110000001100000011110000011011100010111100,2,3,2,3,1.570796,0.625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,88,632
1427,9,000001110000000101000000011000000011000000011100000011110000000101111000011111000,2,3,3,2,1.570796,0.636364,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,160
1428,9,000001110000000101000000011000000011000000011100000011110000000101111000011111000,2,3,2,3,1.570796,0.636364,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,160
1429,9,000001011000001011000000111000000111000000111110000110001111001111111000111110100,2,3,3,2,1.570796,0.65,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,136
1430,9,000001011000001011000000111000000111000000111110000110001111001111111000111110100,2,3,2,3,1.570796,0.65,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,136
1431,7,0000011000001000000010000001000000111000001011100,2,3,3,2,1.570796,0.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,112,592,6124
1432,7,0000011000001000000010000001000000111000001011100,2,3,2,3,1.570796,0.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,112,592,6124
1433,9,000000111000000111000000111000000011000000011000000011111000001111111000111111100,0,1,1,0,1.570796,0.7,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,192
1434,9,000000111000000111000000111000000011000000011000000011111000001111111000111111100,0,1,0,1,1.570796,0.7,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,192
1435,8,0000011100000111000000110000001100000011110000011111100011111100,2,3,3,2,1.570796,0.714286,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,168,1124
1436,8,0000011100000111000000110000001100000011110000011111100011111100,2,3,2,3,1.570796,0.714286,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,168,1124
1437,9,000001110000001001000000111000000001000000001110000010101000000101001000011110000,3,4,4,3,1.570796,0.727273,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,96
1438,9,000001110000001001000000111000000001000000001110000010101000000101001000011110000,3,4,3,4,1.570796,0.727273,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,96
1439,7,0000111000001100000110000011100000111110001111100,1,2,2,1,1.570796,0.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,88,588,8748
1440,7,0000111000001100000110000011100000111110001111100,1,2,1,2,1.570796,0.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,88,588,8748
1441,9,000000111000000100000000100000000011000000011000000011111000001100111000100111100,1,2,2,1,1.570796,0.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,2736
1442,9,000000111000000100000000100000000011000000011000000011111000001100111000100111100,1,2,1,2,1.570796,0.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,2736
1443,9,000000011000000011000000010000000010000000001000000001000000001111100000110011100,0,1,1,0,1.570796,0.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,1280
1444,9,000000011000000011000000010000000010000000001000000001000000001111100000110011100,0,1,0,1,1.570796,0.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,1280
1445,8,0000011100000111000001100000000100000001111000011110000011011100,3,4,4,3,1.570796,0.857143,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,1148
1446,8,0000011100000111000001100000000100000001111000011110000011011100,3,4,3,4,1.570796,0.857143,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,1148
1447,9,000001111000000100000000011000000011000000011100000001110000010101110100101111000,2,3,3,2,1.570796,0.875,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,2000
1448,9,000001111000000100000000011000000011000000011100000001110000010101110100101111000,2,3,2,3,1.570796,0.875,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,2000
1449,9,000000111000000111000000100000000100000000011000000011111100001110011000110011100,0,1,1,0,1.570796,0.9,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1450,9,000000111000000111000000100000000100000000011000000011111100001110011000110011100,0,1,0,1,1.570796,0.9,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1451,9,000001110000001101000000011000000011000000011110000001110000000101110000011111000,2,3,3,2,1.570796,0.909091,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,336
1452,9,000001110000001101000000011000000011000000011110000001110000000101110000011111000,2,3,2,3,1.570796,0.909091,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,336
1453,9,000001110000000101000000011000000011000000011100000101110001011101110100011111100,2,3,3,2,1.570796,0.916667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,624
1454,9,000001110000000101000000011000000011000000011100000101110001011101110100011111100,2,3,2,3,1.570796,0.916667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,624
1455,5,0001000001000011000001100,1,0,3,1,1.570796,1.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,6,26,96,467,2840
1456,4,0001000100011110,0,1,1,0,1.570796,1.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,36,76,444,2016,16844,182896
1457,5,0001000001000011000001100,0,1,1,3,1.570796,1.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,6,26,96,467,2840
1458,5,0001000001000011000001100,0,1,3,1,1.570796,1.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,6,26,96,467,2840
1459,4,0001000100011110,0,1,0,1,1.570796,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,36,76,444,2016,16844,182896
1460,5,0001000001000011000001100,1,0,1,3,1.570796,1.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,6,26,96,467,2840
1461,9,000001111000001111000001000000000111000000111111000001110110000110110000110111000,0,1,1,0,1.570796,1.1,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1462,9,000001111000001111000001000000000111000000111111000001110110000110110000110111000,0,1,0,1,1.570796,1.1,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1463,8,0000011100000111000001000000001100000011111000011101100011011100,0,1,1,0,1.570796,1.166667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,40
1464,8,0000011100000111000001000000001100000011111000011101100011011100,0,1,0,1,1.570796,1.166667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,40
1465,9,000001111000001100000000111000000011000000011110000001111000010101110100101111000,3,4,4,3,1.570796,1.181818,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1466,9,000001111000001100000000111000000011000000011110000001111000010101110100101111000,3,4,3,4,1.570796,1.181818,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1467,9,000000111000000011000000011000000011000000011000000011100000000111111000111111000,0,8,7,6,1.570796,1.2,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,4
1468,9,000001010000000111000000110000000001000000001100000001011000000111000000010111000,3,4,4,3,1.570796,1.2,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,632
1469,9,000000111000000011000000011000000011000000011000000011100000000111111000111111000,8,0,6,7,1.570796,1.2,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,4
1470,9,000000111000000011000000011000000011000000011000000011100000000111111000111111000,8,0,7,6,1.570796,1.2,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,4
1471,9,000001010000000111000000110000000001000000001100000001011000000111000000010111000,3,4,3,4,1.570796,1.2,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,632
1472,9,000000111000000011000000011000000011000000011000000011100000000111111000111111000,0,8,6,7,1.570796,1.2,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,4
1473,8,0000011100000011000000110000001100000011100000001111100011111000,0,7,6,5,1.570796,1.25,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,4,4
1474,9,000000111000000100000000011000000011000000011000000011110000000101111000101111000,0,8,7,0,1.570796,1.25,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,16
1475,9,000000011000000010000000010000000001000000001000000001000000001111000000100111100,1,2,2,1,1.570796,1.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,104
1476,8,0000011100000011000000110000001100000011100000001111100011111000,7,0,5,6,1.570796,1.25,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,4,4
1477,8,0000011100000011000000110000001100000011100000001111100011111000,7,0,6,5,1.570796,1.25,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,4,4
1478,9,000000111000000100000000011000000011000000011000000011110000000101111000101111000,8,0,7,0,1.570796,1.25,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,16
1479,9,000000011000000010000000010000000001000000001000000001000000001111000000100111100,1,2,1,2,1.570796,1.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,104
1480,8,0000011100000011000000110000001100000011100000001111100011111000,0,7,5,6,1.570796,1.25,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,4,4
1481,9,000001111000001100000000011000000011000000011110000011110000000101111000101111000,0,8,7,0,1.570796,1.285714,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,16
1482,9,000000111000000110000000110000000001000000001000000001111000001111000000100111100,1,2,2,1,1.570796,1.285714,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1483,9,000001111000001100000000011000000011000000011110000011110000000101111000101111000,8,0,7,0,1.570796,1.285714,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,16
1484,9,000000111000000110000000110000000001000000001000000001111000001111000000100111100,1,2,1,2,1.570796,1.285714,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1485,7,0000111000001100000110000011100000011110001111000,0,6,5,4,1.570796,1.333333,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,4,4,44
1486,8,0000011100000100000000110000001100000011110000001011100010111000,0,7,6,0,1.570796,1.333333,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,16,64
1487,8,0000001100000010000000100000000100000001000000011110000010011100,1,2,2,1,1.570796,1.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,48,324
1488,7,0000111000001100000110000011100000011110001111000,6,0,4,5,1.570796,1.333333,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,4,4,44
1489,7,0000111000001100000110000011100000011110001111000,6,0,5,4,1.570796,1.333333,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,4,4,44
1490,8,0000011100000100000000110000001100000011110000001011100010111000,7,0,6,0,1.570796,1.333333,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,16,64
1491,8,0000001100000010000000100000000100000001000000011110000010011100,1,2,1,2,1.570796,1.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,48,324
1492,7,0000111000001100000110000011100000011110001111000,0,6,4,5,1.570796,1.333333,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,4,4,44
1493,9,000011110000011110000001111000001111110000011111100001111100001111110000001111100,0,1,1,0,1.570796,1.357143,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1494,9,000011110000011110000001111000001111110000011111100001111100001111110000001111100,0,1,0,1,1.570796,1.357143,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1495,9,000001111000001010000001010000000101000000101111000001100110000111000001100111010,6,5,7,6,1.570796,1.375,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,26
1496,9,000001111000001111000001110000000001000000001111000001111000000111000000110111000,0,1,1,0,1.570796,1.375,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,40
1497,9,000001111000001010000001010000000101000000101111000001100110000111000001100111010,5,6,7,6,1.570796,1.375,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,26
1498,9,000001111000001111000001110000000001000000001111000001111000000111000000110111000,0,1,0,1,1.570796,1.375,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,40
1499,9,000001001000000111000000110000000001000000001100000000011000001011000000110110100,1,0,5,1,1.570796,1.4,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,22
1500,8,0000111100001001000001100000011011000000101100011011000111000110,0,6,5,0,1.570796,1.4,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,20,68
1501,8,0000011100000111000001100000000100000001111000011110000011011100,0,1,1,0,1.570796,1.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,88
1502,9,000001001000000111000000110000000001000000001100000000011000001011000000110110100,0,1,1,5,1.570796,1.4,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,22
1503,9,000001001000000111000000110000000001000000001100000000011000001011000000110110100,0,1,5,1,1.570796,1.4,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,22
1504,8,0000111100001001000001100000011011000000101100011011000111000110,6,0,5,0,1.570796,1.4,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,20,68
1505,8,0000011100000111000001100000000100000001111000011110000011011100,0,1,0,1,1.570796,1.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,88
1506,9,000001001000000111000000110000000001000000001100000000011000001011000000110110100,1,0,1,5,1.570796,1.4,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,22
1507,9,000010111000001111000001100000000011100000011011000011111000000110111000110111000,1,8,7,1,1.570796,1.428571,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,36
1508,9,000001010000000111000000110000000110000000001100000001011100001111100000010011100,2,3,3,2,1.570796,1.428571,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,108
1509,9,000010111000001111000001100000000011100000011011000011111000000110111000110111000,8,1,7,1,1.570796,1.428571,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,36
1510,9,000001010000000111000000110000000110000000001100000001011100001111100000010011100,2,3,2,3,1.570796,1.428571,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,108
1511,6,000111000111000001110000110000111000,5,0,1,2,1.570796,1.5,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,4,4,44,231
1512,7,0000111000011000001100000001111000111100011001110,0,5,4,0,1.570796,1.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,24,80,700
1513,7,0000011000001000000100000001000000111100001001100,1,2,2,1,1.570796,1.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,56,324,3252
1514,6,000111000111000001110000110000111000,0,5,2,1,1.570796,1.5,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,4,4,44,231
1515,6,000111000111000001110000110000111000,0,5,1,2,1.570796,1.5,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,4,4,44,231
1516,7,0000111000011000001100000001111000111100011001110,5,0,4,0,1.570796,1.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,24,80,700
1517,7,0000011000001000000100000001000000111100001001100,1,2,1,2,1.570796,1.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,56,324,3252
1518,6,000111000111000001110000110000111000,5,0,2,1,1.570796,1.5,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,4,4,44,231
1519,9,000010110000001101000001101000000011100000011011000011111000000100111000011111000,4,1,2,4,1.570796,1.545455,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,68
1520,9,000001100000001011000000111000000111000000011110000010101100001011111000011110100,2,3,3,2,1.570796,1.545455,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
1521,9,000010110000001101000001101000000011100000011011000011111000000100111000011111000,1,4,2,4,1.570796,1.545455,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,68
1522,9,000001100000001011000000111000000111000000011110000010101100001011111000011110100,2,3,2,3,1.570796,1.545455,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
1523,9,000001111000001100000000011000000011000000011110000001110000001101110000101111100,7,5,6,7,1.570796,1.571429,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,32
1524,9,000001111000001000000000111000000111000000111110000001101110000101110000101111000,6,7,7,6,1.570796,1.571429,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1525,9,000001111000001100000000011000000011000000011110000001110000001101110000101111100,5,7,6,7,1.570796,1.571429,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,32
1526,9,000001111000001000000000111000000111000000111110000001101110000101110000101111000,6,7,6,7,1.570796,1.571429,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1527,9,000001110000000111000000110000000001000000001100000000111000001111000001010110110,0,7,6,5,1.570796,1.6,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,64
1528,8,0000100100001001000001110000011111000010001100000011100111110010,4,2,3,4,1.570796,1.6,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,32,94
1529,8,0000101100001011000001110000011111000000001100001111000011110000,0,3,2,1,1.570796,1.6,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,40,168
1530,9,000001110000000111000000110000000001000000001100000000111000001111000001010110110,7,0,5,6,1.570796,1.6,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,64
1531,9,000001110000000111000000110000000001000000001100000000111000001111000001010110110,7,0,6,5,1.570796,1.6,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,64
1532,8,0000100100001001000001110000011111000010001100000011100111110010,2,4,3,4,1.570796,1.6,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,32,94
1533,8,0000101100001011000001110000011111000000001100001111000011110000,0,3,1,2,1.570796,1.6,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,40,168
1534,9,000001110000000111000000110000000001000000001100000000111000001111000001010110110,0,7,5,6,1.570796,1.6,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,64
1535,9,000011010000011010000000111000000110110000001110000001001100001111100000001011100,2,0,1,2,1.570796,1.625,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,332
1536,9,000001001000001001000000111000000110000000110110000010001110001001111000111000100,3,4,4,3,1.570796,1.625,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,424
1537,9,000011010000011010000000111000000110110000001110000001001100001111100000001011100,0,2,1,2,1.570796,1.625,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,332
1538,9,000001001000001001000000111000000110000000110110000010001110001001111000111000100,3,4,3,4,1.570796,1.625,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,424
1539,8,0000110100000100000000110000001110000000110000000011000010110000,1,3,2,5,1.570796,1.666667,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,54,237
1540,7,0001010000011100001111000001011000011100010111010,0,2,1,0,1.570796,1.666667,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,28,88,1492
1541,7,0000101000010100000110000011110000000110001111000,0,3,2,1,1.570796,1.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,24,112,3032
1542,8,0000110100000100000000110000001110000000110000000011000010110000,3,1,5,2,1.570796,1.666667,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,54,237
1543,9,000100111000011111000011001100000110011001011011010000110100001110110001111010110,7,1,2,6,1.570796,1.666667,1.107149,0.,3.141593,0.447214,0.,0.894427,0.,0.894427,0.,0.447214,3.141593,0,0,0,0,0,0,0,0,2
1544,9,000100101000011111000011011100000100011000111011000011110110001011011000111011100,1,5,4,2,1.570796,1.666667,1.570796,0.,-2.214297,0.447214,0.,0.894427,1.570796,0.894427,1.570796,0.447214,0.,0,0,0,0,0,0,0,0,4
1545,9,000100111000011111000011001100000110011001011011010000110100001110110001111010110,1,7,6,2,1.570796,1.666667,1.107149,3.141593,3.141593,0.447214,0.,0.894427,3.141593,0.894427,3.141593,0.447214,3.141593,0,0,0,0,0,0,0,0,2
1546,9,000100101000011111000011011100000100011000111011000011110110001011011000111011100,1,5,2,4,1.570796,1.666667,1.570796,-3.141593,-0.927295,0.894427,0.,0.447214,-1.570796,0.447214,-1.570796,0.894427,0.,0,0,0,0,0,0,0,0,4
1547,9,000100111000011111000011001100000110011001011011010000110100001110110001111010110,1,7,2,6,1.570796,1.666667,1.570796,1.570796,-0.927295,0.894427,0.,0.447214,0.,0.447214,3.141593,0.894427,0.,0,0,0,0,0,0,0,0,2
1548,9,000100111000011111000011001100000110011001011011010000110100001110110001111010110,7,1,6,2,1.570796,1.666667,1.570796,-1.570796,-0.927295,0.894427,0.,0.447214,3.141593,0.447214,0.,0.894427,0.,0,0,0,0,0,0,0,0,2
1549,8,0000110100000100000000110000001110000000110000000011000010110000,3,1,2,5,1.570796,1.666667,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,54,237
1550,7,0001010000011100001111000001011000011100010111010,2,0,1,0,1.570796,1.666667,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,28,88,1492
1551,7,0000101000010100000110000011110000000110001111000,0,3,1,2,1.570796,1.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,24,112,3032
1552,8,0000110100000100000000110000001110000000110000000011000010110000,1,3,5,2,1.570796,1.666667,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,54,237
1553,9,000011111000011111000010110000001110111000001110100001111100011111100101110011110,2,3,4,5,1.570796,1.7,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,0,4
1554,9,000011111000011111000010110000001110111000001110100001111100011111100101110011110,2,3,5,4,1.570796,1.7,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,0,4
1555,9,000010110000001101000001101000000010100000011011000010111000001100111001011010110,0,2,1,0,1.570796,1.714286,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,296
1556,9,000001110000000101000000101000000011000000011100000000111000000100110000011110000,1,4,3,2,1.570796,1.714286,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,504
1557,9,000010110000001101000001101000000010100000011011000010111000001100111001011010110,2,0,1,0,1.570796,1.714286,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,296
1558,9,000001110000000101000000101000000011000000011100000000111000000100110000011110000,1,4,2,3,1.570796,1.714286,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,504
1559,9,000011100000001010000000111000000111100001011110010001101100001011110000001111100,0,3,2,0,1.570796,1.727273,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,28
1560,9,000011100000001111000000011000000011100000110110000001110010001011110000011101100,2,3,3,2,1.570796,1.727273,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,80
1561,9,000011100000001010000000111000000111100001011110010001101100001011110000001111100,3,0,2,0,1.570796,1.727273,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,28
1562,9,000011100000001111000000011000000011100000110110000001110010001011110000011101100,2,3,2,3,1.570796,1.727273,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,80
1563,9,000001101000001011000000111000000111000000001110000000101100000011100000111110000,8,2,3,4,1.570796,1.75,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,190
1564,8,0000111000000101000000110000001110000101110010001011000001111000,1,3,2,1,1.570796,1.75,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,112,1260
1565,8,0000011000000101000001010000001100000011111000001001100001111000,1,4,3,2,1.570796,1.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,168,2836
1566,9,000001101000001011000000111000000111000000001110000000101100000011100000111110000,2,8,4,3,1.570796,1.75,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,190
1567,9,000001101000001011000000111000000111000000001110000000101100000011100000111110000,2,8,3,4,1.570796,1.75,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,190
1568,8,0000111000000101000000110000001110000101110010001011000001111000,3,1,2,1,1.570796,1.75,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,112,1260
1569,8,0000011000000101000001010000001100000011111000001001100001111000,1,4,2,3,1.570796,1.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,168,2836
1570,9,000001101000001011000000111000000111000000001110000000101100000011100000111110000,8,2,4,3,1.570796,1.75,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,190
1571,9,000011011000001001000000111000000111100000001110000000001100000101100001111110010,4,2,3,4,1.570796,1.8,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,40
1572,9,000001010000000111000000100000000011000000011100000001011000001110110001010111110,3,4,4,3,1.570796,1.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,120
1573,8,0001111100010110000011101100000110100001111000111110010110011110,1,2,3,4,1.570796,1.8,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,4,8
1574,8,0001111100010110000011101100000110100001111000111110010110011110,1,2,4,3,1.570796,1.8,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,4,8
1575,9,000011011000001001000000111000000111100000001110000000001100000101100001111110010,2,4,3,4,1.570796,1.8,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,40
1576,9,000001010000000111000000100000000011000000011100000001011000001110110001010111110,3,4,3,4,1.570796,1.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,120
1577,9,000001111000001111000000011000000011000000011110000001110000001111110000111111100,7,5,6,7,1.570796,1.833333,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,32
1578,9,000001111000001010000000101000000101000000011110000001101100001110010000101111100,2,3,3,2,1.570796,1.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,120
1579,9,000001111000001111000000011000000011000000011110000001110000001111110000111111100,5,7,6,7,1.570796,1.833333,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,32
1580,9,000001111000001010000000101000000101000000011110000001101100001110010000101111100,2,3,2,3,1.570796,1.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,120
1581,9,000001011000000101000000101000000011000000011100000011011000011100111100111111100,0,2,1,5,1.570796,1.857143,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,31
1582,9,000010111000010111000001011000001011110001110001110111110011001111111001111101110,4,2,3,4,1.570796,1.857143,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,60
1583,8,0000101100001011000001110000011111000110001110011111100011110100,0,1,1,0,1.570796,1.857143,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,176
1584,9,000001011000000101000000101000000011000000011100000011011000011100111100111111100,2,0,5,1,1.570796,1.857143,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,31
1585,9,000001011000000101000000101000000011000000011100000011011000011100111100111111100,2,0,1,5,1.570796,1.857143,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,31
1586,9,000010111000010111000001011000001011110001110001110111110011001111111001111101110,2,4,3,4,1.570796,1.857143,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,60
1587,8,0000101100001011000001110000011111000110001110011111100011110100,0,1,0,1,1.570796,1.857143,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,176
1588,9,000001011000000101000000101000000011000000011100000011011000011100111100111111100,0,2,5,1,1.570796,1.857143,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,31
1589,9,000001011000001011000000110000000110000000101110000101001111001111100001110011110,4,0,1,4,1.570796,1.875,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,220
1590,9,000000110000000110000000101000000101000000011000000011111100001110011001001111110,2,5,4,3,1.570796,1.875,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,432
1591,9,000001011000001011000000110000000110000000101110000101001111001111100001110011110,0,4,1,4,1.570796,1.875,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,220
1592,9,000000110000000110000000101000000101000000011000000011111100001110011001001111110,2,5,3,4,1.570796,1.875,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,432
1593,9,000010011000001011000000111000000111100000001010000001001100011111100101111111110,0,1,5,4,1.570796,1.9,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,0,24
1594,9,000010111000010111000001111000001001110000110001100011111010001111011001111101110,7,2,3,6,1.570796,1.9,1.107149,0.,3.141593,0.447214,0.,0.894427,0.,0.894427,0.,0.447214,3.141593,0,0,0,0,0,0,0,0,4
1595,9,000101111000010111000010111100001110011001101100110010111110001111101001111010110,4,6,7,5,1.570796,1.9,1.570796,1.570796,-2.214297,0.447214,0.,0.894427,0.,0.894427,3.141593,0.447214,0.,0,0,0,0,0,0,0,0,2
1596,9,000011011000011001000000111000000111110000011110000001001100010101110101111111010,0,5,4,1,1.570796,1.9,1.570796,0.,-2.214297,0.447214,0.,0.894427,1.570796,0.894427,1.570796,0.447214,0.,0,0,0,0,0,0,0,0,8
1597,9,000101111000010111000010111100001110011001101100110010111110001111101001111010110,6,4,5,7,1.570796,1.9,1.570796,-1.570796,-2.214297,0.447214,0.,0.894427,3.141593,0.894427,0.,0.447214,0.,0,0,0,0,0,0,0,0,2
1598,9,000010111000010111000001111000001001110000110001100011111010001111011001111101110,2,7,6,3,1.570796,1.9,1.107149,3.141593,3.141593,0.447214,0.,0.894427,3.141593,0.894427,3.141593,0.447214,3.141593,0,0,0,0,0,0,0,0,4
1599,9,000011011000011001000000111000000111110000011110000001001100010101110101111111010,0,5,1,4,1.570796,1.9,1.570796,-3.141593,-0.927295,0.894427,0.,0.447214,-1.570796,0.447214,-1.570796,0.894427,0.,0,0,0,0,0,0,0,0,8
1600,9,000101111000010111000010111100001110011001101100110010111110001111101001111010110,6,4,7,5,1.570796,1.9,0.463648,0.,3.141593,0.894427,0.,0.447214,0.,0.447214,0.,0.894427,3.141593,0,0,0,0,0,0,0,0,2
1601,9,000010111000010111000001111000001001110000110001100011111010001111011001111101110,2,7,3,6,1.570796,1.9,1.570796,1.570796,-0.927295,0.894427,0.,0.447214,0.,0.447214,3.141593,0.894427,0.,0,0,0,0,0,0,0,0,4
1602,9,000010011000001011000000111000000111100000001010000001001100011111100101111111110,0,1,4,5,1.570796,1.9,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,0,24
1603,9,000010111000010111000001111000001001110000110001100011111010001111011001111101110,7,2,6,3,1.570796,1.9,1.570796,-1.570796,-0.927295,0.894427,0.,0.447214,3.141593,0.447214,0.,0.894427,0.,0,0,0,0,0,0,0,0,4
1604,9,000101111000010111000010111100001110011001101100110010111110001111101001111010110,4,6,5,7,1.570796,1.9,0.463648,3.141593,3.141593,0.894427,0.,0.447214,3.141593,0.447214,3.141593,0.894427,3.141593,0,0,0,0,0,0,0,0,2
1605,9,000011101000001011000000110000000110100001011110010000101100001011110001110010110,2,3,3,2,1.570796,1.909091,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1606,9,000011101000001011000000110000000110100001011110010000101100001011110001110010110,2,3,2,3,1.570796,1.909091,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1607,9,000011001000001110000000111000000011100000000110000011011000001011101000101101100,1,7,2,3,1.570796,10.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,200
1608,9,000101111000011111000011011100000110011000101111000011110110001111101000111011100,4,0,7,4,1.570796,10.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,34
1609,8,0000111100001101000000110000001111000010110000011011100011110100,2,3,3,2,1.570796,10.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,64,840
1610,9,000011001000001110000000111000000011100000000110000011011000001011101000101101100,7,1,3,2,1.570796,10.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,200
1611,9,000011001000001110000000111000000011100000000110000011011000001011101000101101100,7,1,2,3,1.570796,10.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,200
1612,9,000101111000011111000011011100000110011000101111000011110110001111101000111011100,0,4,7,4,1.570796,10.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,34
1613,8,0000111100001101000000110000001111000010110000011011100011110100,2,3,2,3,1.570796,10.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,64,840
1614,9,000011001000001110000000111000000011100000000110000011011000001011101000101101100,1,7,3,2,1.570796,10.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,200
1615,9,000011101000001110000001110000000011100000011111000001111000001011110001100111110,1,2,2,1,1.570796,10.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,112
1616,9,000011101000001110000001110000000011100000011111000001111000001011110001100111110,1,2,1,2,1.570796,10.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,112
1617,9,000011011000001100000000111000000010100000111110000001011010001101110000101011100,1,7,3,1,1.570796,11.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,248
1618,8,0000111000000101000001010000001110000011111000101001110101111010,1,2,2,1,1.570796,11.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,48,668
1619,9,000011011000001100000000111000000010100000111110000001011010001101110000101011100,7,1,1,3,1.570796,11.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,248
1620,9,000011011000001100000000111000000010100000111110000001011010001101110000101011100,7,1,3,1,1.570796,11.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,248
1621,8,0000111000000101000001010000001110000011111000101001110101111010,1,2,1,2,1.570796,11.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,48,668
1622,9,000011011000001100000000111000000010100000111110000001011010001101110000101011100,1,7,1,3,1.570796,11.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,248
1623,9,000010110000001111000001101000000011100000011011000010111000001110111000011110100,3,6,4,8,1.570796,13.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,20
1624,9,000010110000001111000001101000000011100000011011000010111000001110111000011110100,6,3,8,4,1.570796,13.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,20
1625,9,000010110000001111000001101000000011100000011011000010111000001110111000011110100,6,3,4,8,1.570796,13.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,20
1626,9,000010110000001111000001101000000011100000011011000010111000001110111000011110100,3,6,8,4,1.570796,13.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,20
1627,9,000011011000010011000001101000000111110000101101000011001110000110101000111111000,3,8,6,7,1.570796,14.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,16
1628,9,000011011000010011000001101000000111110000101101000011001110000110101000111111000,8,3,7,6,1.570796,14.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,16
1629,9,000011011000010011000001101000000111110000101101000011001110000110101000111111000,8,3,6,7,1.570796,14.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,16
1630,9,000011011000010011000001101000000111110000101101000011001110000110101000111111000,3,8,7,6,1.570796,14.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,16
1631,9,000011101000010011000001111000000111110000110101000011101110001011111000111101100,0,6,2,3,1.570796,15.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,12
1632,9,000010101000010010000001111000001111110000111001100001101110011011110100101111100,2,3,3,2,1.570796,15.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1633,9,000011101000010011000001111000000111110000110101000011101110001011111000111101100,6,0,3,2,1.570796,15.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,12
1634,9,000011101000010011000001111000000111110000110101000011101110001011111000111101100,6,0,2,3,1.570796,15.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,12
1635,9,000010101000010010000001111000001111110000111001100001101110011011110100101111100,2,3,2,3,1.570796,15.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1636,9,000011101000010011000001111000000111110000110101000011101110001011111000111101100,0,6,3,2,1.570796,15.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,12
1637,9,000011011000010110000001101000001101110000011101100011011100001110011000101111100,2,3,3,2,1.570796,18.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
1638,9,000011011000010110000001101000001101110000011101100011011100001110011000101111100,2,3,2,3,1.570796,18.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
1639,9,000010110000010101000001011000001011110000111001100101110011001101110000011111100,2,3,3,2,1.570796,19.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1640,9,000010110000010101000001011000001011110000111001100101110011001101110000011111100,2,3,2,3,1.570796,19.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1641,5,0001100011000011100011100,4,0,1,2,1.570796,2.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,4,4,80,377,4502
1642,6,000101000011000011100000011000111000,3,1,2,3,1.570796,2.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,32,140,1204,9838
1643,6,000010000010000001000001110000001100,0,3,2,1,1.570796,2.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,64,232,2936,29828
1644,5,0001100011000011100011100,0,4,2,1,1.570796,2.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,4,4,80,377,4502
1645,8,0001001100001011000001111000001101000001001000011111000111111110,1,2,5,4,1.570796,2.,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,16,16
1646,8,0001011100001111000010011000011001100011110100011101100111101110,6,1,2,5,1.570796,2.,1.107149,0.,3.141593,0.447214,0.,0.894427,0.,0.894427,0.,0.447214,3.141593,0,0,0,0,0,0,0,2,4
1647,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,8,4,1,7,1.570796,2.,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1648,8,0010111100011011100011100100011111100101101110001111000111011010,3,6,4,5,1.570796,2.,1.570796,1.570796,-2.214297,0.447214,0.,0.894427,0.,0.894427,3.141593,0.447214,0.,0,0,0,0,0,0,0,2,4
1649,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,1,7,8,4,1.570796,2.,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1650,8,0001001100001111000011011000001001100011011000011101100111101110,1,5,4,2,1.570796,2.,1.570796,0.,-2.214297,0.447214,0.,0.894427,1.570796,0.894427,1.570796,0.447214,0.,0,0,0,0,0,0,0,4,4
1651,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,7,1,4,8,1.570796,2.,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1652,8,0010111100011011100011100100011111100101101110001111000111011010,6,3,5,4,1.570796,2.,1.570796,-1.570796,-2.214297,0.447214,0.,0.894427,3.141593,0.894427,0.,0.447214,0.,0,0,0,0,0,0,0,2,4
1653,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,4,8,7,1,1.570796,2.,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1654,8,0001011100001111000010011000011001100011110100011101100111101110,1,6,5,2,1.570796,2.,1.107149,3.141593,3.141593,0.447214,0.,0.894427,3.141593,0.894427,3.141593,0.447214,3.141593,0,0,0,0,0,0,0,2,4
1655,8,0001001100001111000011011000001001100011011000011101100111101110,1,5,2,4,1.570796,2.,1.570796,-3.141593,-0.927295,0.894427,0.,0.447214,-1.570796,0.447214,-1.570796,0.894427,0.,0,0,0,0,0,0,0,4,4
1656,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,1,7,4,8,1.570796,2.,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1657,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,7,1,8,4,1.570796,2.,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1658,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,4,8,1,7,1.570796,2.,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1659,8,0010111100011011100011100100011111100101101110001111000111011010,6,3,4,5,1.570796,2.,0.463648,0.,3.141593,0.894427,0.,0.447214,0.,0.447214,0.,0.894427,3.141593,0,0,0,0,0,0,0,2,4
1660,8,0001011100001111000010011000011001100011110100011101100111101110,1,6,2,5,1.570796,2.,1.570796,1.570796,-0.927295,0.894427,0.,0.447214,0.,0.447214,3.141593,0.894427,0.,0,0,0,0,0,0,0,2,4
1661,8,0001001100001011000001111000001101000001001000011111000111111110,1,2,4,5,1.570796,2.,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,16,16
1662,9,000100100000010100000001011100000100010000011001000011110100001001011000001011100,8,4,7,1,1.570796,2.,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1663,8,0001011100001111000010011000011001100011110100011101100111101110,6,1,5,2,1.570796,2.,1.570796,-1.570796,-0.927295,0.894427,0.,0.447214,3.141593,0.447214,0.,0.894427,0.,0,0,0,0,0,0,0,2,4
1664,8,0010111100011011100011100100011111100101101110001111000111011010,3,6,5,4,1.570796,2.,0.463648,3.141593,3.141593,0.894427,0.,0.447214,3.141593,0.447214,3.141593,0.894427,3.141593,0,0,0,0,0,0,0,2,4
1665,5,0001100011000011100011100,0,4,1,2,1.570796,2.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,4,4,80,377,4502
1666,6,000101000011000011100000011000111000,1,3,2,3,1.570796,2.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,32,140,1204,9838
1667,6,000010000010000001000001110000001100,0,3,1,2,1.570796,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,64,232,2936,29828
1668,5,0001100011000011100011100,4,0,2,1,1.570796,2.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,4,4,80,377,4502
1669,9,000001011000001010000000111000000110000000001110000001001100001111100000101011100,0,3,2,1,1.570796,2.142857,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1670,9,000001011000001010000000111000000110000000001110000001001100001111100000101011100,0,3,1,2,1.570796,2.142857,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1671,9,000001001000000111000000111000000110000000001100000001011100001011100000111011100,0,7,6,5,1.570796,2.2,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,12
1672,9,000010100000001010000000111000000111100000001010000001101100001011100001001111110,4,2,3,4,1.570796,2.2,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,292
1673,9,000001100000000110000000110000000011000000011100000001111000001011110000000111100,1,4,3,2,1.570796,2.2,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,416
1674,9,000001001000000111000000111000000110000000001100000001011100001011100000111011100,7,0,5,6,1.570796,2.2,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,12
1675,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,2,5,1,3,1.570796,2.2,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,3
1676,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,5,2,3,1,1.570796,2.2,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,3
1677,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,1,3,2,5,1.570796,2.2,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,3
1678,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,1,6,3,2,1.570796,2.2,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,7
1679,9,000011010000010011000001101000000111110000110101000000001110001110110001011100110,4,1,3,6,1.570796,2.2,1.570796,1.570796,-2.214297,0.447214,0.,0.894427,0.,0.894427,3.141593,0.447214,0.,0,0,0,0,0,0,0,0,2
1680,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,3,2,1,6,1.570796,2.2,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,7
1681,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,2,3,6,1,1.570796,2.2,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,7
1682,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,3,1,5,2,1.570796,2.2,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,3
1683,9,000011010000010011000001101000000111110000110101000000001110001110110001011100110,1,4,6,3,1.570796,2.2,1.570796,-1.570796,-2.214297,0.447214,0.,0.894427,3.141593,0.894427,0.,0.447214,0.,0,0,0,0,0,0,0,0,2
1684,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,6,1,2,3,1.570796,2.2,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,7
1685,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,3,2,6,1,1.570796,2.2,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,7
1686,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,2,3,1,6,1.570796,2.2,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,7
1687,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,6,1,3,2,1.570796,2.2,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,7
1688,9,000011010000010011000001101000000111110000110101000000001110001110110001011100110,1,4,3,6,1.570796,2.2,0.463648,0.,3.141593,0.894427,0.,0.447214,0.,0.447214,0.,0.894427,3.141593,0,0,0,0,0,0,0,0,2
1689,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,3,1,2,5,1.570796,2.2,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,3
1690,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,2,5,3,1,1.570796,2.2,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,3
1691,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,5,2,1,3,1.570796,2.2,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,3
1692,9,000010011000001111000001101000000110100000010011000001011100000110110001111001010,1,6,2,3,1.570796,2.2,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,7
1693,9,000010101000001010000000111000000110100000001010000001101100011011100101101011110,1,3,5,2,1.570796,2.2,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,3
1694,9,000011010000010011000001101000000111110000110101000000001110001110110001011100110,4,1,6,3,1.570796,2.2,0.463648,3.141593,3.141593,0.894427,0.,0.447214,3.141593,0.447214,3.141593,0.894427,3.141593,0,0,0,0,0,0,0,0,2
1695,9,000001001000000111000000111000000110000000001100000001011100001011100000111011100,7,0,6,5,1.570796,2.2,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,12
1696,9,000010100000001010000000111000000111100000001010000001101100001011100001001111110,2,4,3,4,1.570796,2.2,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,292
1697,9,000001100000000110000000110000000011000000011100000001111000001011110000000111100,1,4,2,3,1.570796,2.2,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,416
1698,9,000001001000000111000000111000000110000000001100000001011100001011100000111011100,0,7,5,6,1.570796,2.2,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,12
1699,9,000000101000000101000000011000000011000000011000000011110000011001111100111111100,7,0,1,7,1.570796,2.25,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,32
1700,9,000000111000000111000000011000000011000000011000000011110000001111111000111111100,0,1,1,0,1.570796,2.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,128
1701,9,000010110000010011000001100000001011110000101001100001101010001110100001010111110,0,2,7,1,1.570796,2.25,0.955317,2.356194,-2.094395,0.707107,0.,0.707107,-1.570796,0.707107,-3.141593,0.707107,-1.570796,0,0,0,0,0,0,0,0,13
1702,9,000011010000001001000000110000000101100000011110000001001100011101010101010111110,2,0,4,3,1.570796,2.25,0.955317,0.785398,2.094395,0.707107,0.,0.707107,-1.570796,0.707107,0.,0.707107,1.570796,0,0,0,0,0,0,0,0,13
1703,9,000010110000010011000001100000001011110000101001100001101010001110100001010111110,7,1,0,2,1.570796,2.25,0.955317,-2.356194,-2.094395,0.707107,0.,0.707107,-3.141593,0.707107,-1.570796,0.707107,-1.570796,0,0,0,0,0,0,0,0,13
1704,9,000010111000010100000001111000001010110000101001100011111010001101101001101011110,3,0,1,2,1.570796,2.25,0.785398,-3.141593,-3.141593,0.707107,0.,0.707107,-3.141593,0.707107,-3.141593,0.707107,-3.141593,0,0,0,0,0,0,0,0,18
1705,9,000011001000010110000001011000000111110000011101000010010100001011111000101110100,2,6,5,3,1.570796,2.25,1.570796,1.570796,1.570796,0.707107,0.,0.707107,-3.141593,0.707107,0.,0.707107,0.,0,0,0,0,0,0,0,0,18
1706,9,000011010000001001000000110000000101100000011110000001001100011101010101010111110,4,3,0,2,1.570796,2.25,0.955317,2.356194,2.094395,0.707107,0.,0.707107,-3.141593,0.707107,1.570796,0.707107,1.570796,0,0,0,0,0,0,0,0,13
1707,9,000011010000001001000000110000000101100000011110000001001100011101010101010111110,4,3,2,0,1.570796,2.25,0.955317,-0.785398,2.094395,0.707107,0.,0.707107,0.,0.707107,-1.570796,0.707107,1.570796,0,0,0,0,0,0,0,0,13
1708,9,000011001000010110000001011000000111110000011101000010010100001011111000101110100,6,2,3,5,1.570796,2.25,1.570796,-1.570796,1.570796,0.707107,0.,0.707107,0.,0.707107,-3.141593,0.707107,0.,0,0,0,0,0,0,0,0,18
1709,9,000011001000010110000001011000000111110000011101000010010100001011111000101110100,2,6,3,5,1.570796,2.25,0.785398,0.,-3.141593,0.707107,0.,0.707107,0.,0.707107,0.,0.707107,-3.141593,0,0,0,0,0,0,0,0,18
1710,9,000011010000001001000000110000000101100000011110000001001100011101010101010111110,3,4,2,0,1.570796,2.25,0.955317,0.785398,-2.094395,0.707107,0.,0.707107,0.,0.707107,1.570796,0.707107,-1.570796,0,0,0,0,0,0,0,0,13
1711,9,000011010000001001000000110000000101100000011110000001001100011101010101010111110,0,2,4,3,1.570796,2.25,0.955317,-2.356194,2.094395,0.707107,0.,0.707107,1.570796,0.707107,-3.141593,0.707107,1.570796,0,0,0,0,0,0,0,0,13
1712,9,000011010000001001000000110000000101100000011110000001001100011101010101010111110,2,0,3,4,1.570796,2.25,0.955317,-0.785398,-2.094395,0.707107,0.,0.707107,1.570796,0.707107,0.,0.707107,-1.570796,0,0,0,0,0,0,0,0,13
1713,9,000000101000000101000000011000000011000000011000000011110000011001111100111111100,0,7,1,7,1.570796,2.25,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,32
1714,9,000000111000000111000000011000000011000000011000000011110000001111111000111111100,0,1,0,1,1.570796,2.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,128
1715,8,0000100100000111000001100000000110000001011000010110000011011100,0,2,1,4,1.570796,2.333333,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,28,234
1716,8,0000010100000101000000110000001100000011110000110011110011111100,6,0,1,6,1.570796,2.333333,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,32,96
1717,8,0000011100000111000000110000001100000011110000011111100011111100,0,1,1,0,1.570796,2.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,48,532
1718,8,0000100100000111000001100000000110000001011000010110000011011100,2,0,4,1,1.570796,2.333333,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,28,234
1719,8,0000100100000111000001100000000110000001011000010110000011011100,2,0,1,4,1.570796,2.333333,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,28,234
1720,8,0000010100000101000000110000001100000011110000110011110011111100,0,6,1,6,1.570796,2.333333,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,32,96
1721,8,0000011100000111000000110000001100000011110000011111100011111100,0,1,0,1,1.570796,2.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,48,532
1722,8,0000100100000111000001100000000110000001011000010110000011011100,0,2,4,1,1.570796,2.333333,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,28,234
1723,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,3,0,4,1,1.570796,2.4,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,6
1724,9,000101111000011111000011111100000011011000101111000111111011000111101001111111010,0,5,4,6,1.570796,2.4,1.107149,1.570796,3.141593,0.447214,0.,0.894427,-1.570796,0.894427,1.570796,0.447214,3.141593,0,0,0,0,0,0,0,0,2
1725,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,0,3,1,4,1.570796,2.4,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,6
1726,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,4,1,3,0,1.570796,2.4,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,6
1727,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,3,1,0,5,1.570796,2.4,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,3
1728,9,000101111000011111000011111100000011011000101111000111111011000111101001111111010,4,6,0,5,1.570796,2.4,1.107149,-1.570796,3.141593,0.447214,0.,0.894427,1.570796,0.894427,-1.570796,0.447214,3.141593,0,0,0,0,0,0,0,0,2
1729,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,0,5,3,1,1.570796,2.4,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,3
1730,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,5,0,1,3,1.570796,2.4,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,3
1731,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,1,4,0,3,1.570796,2.4,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,6
1732,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,1,3,5,0,1.570796,2.4,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,3
1733,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,0,5,1,3,1.570796,2.4,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,3
1734,9,000101111000011111000011111100000011011000101111000111111011000111101001111111010,4,6,5,0,1.570796,2.4,0.463648,1.570796,3.141593,0.894427,0.,0.447214,-1.570796,0.447214,1.570796,0.894427,3.141593,0,0,0,0,0,0,0,0,2
1735,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,5,0,3,1,1.570796,2.4,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,3
1736,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,1,3,0,5,1.570796,2.4,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,3
1737,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,1,4,3,0,1.570796,2.4,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,6
1738,9,000101111000011111000011111100000011011000101111000111111011000111101001111111010,0,5,6,4,1.570796,2.4,0.463648,-1.570796,3.141593,0.894427,0.,0.447214,1.570796,0.447214,-1.570796,0.894427,3.141593,0,0,0,0,0,0,0,0,2
1739,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,3,0,1,4,1.570796,2.4,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,6
1740,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,0,3,4,1,1.570796,2.4,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,6
1741,9,000011111000011011000001101000000111110001111111010010101110011110111101111110110,3,1,5,0,1.570796,2.4,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,3
1742,9,000010011000001101000001011000000101100000001011000011010100001101001000111111100,4,1,0,3,1.570796,2.4,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,6
1743,9,000001110000001001000000111000000111000000001110000010101100001101101000011110100,2,3,3,2,1.570796,2.428571,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
1744,9,000001110000001001000000111000000111000000001110000010101100001101101000011110100,2,3,2,3,1.570796,2.428571,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
1745,8,0000011000000110000000100000000100000001110000011110000000011100,6,0,1,2,1.570796,2.5,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,154,939
1746,7,0000101000010100000110000011110001100111001111100,5,0,1,5,1.570796,2.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,28,88,2894
1747,7,0000111000011100000110000011110000111110001111100,0,1,1,0,1.570796,2.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,56,344,7160
1748,8,0000011000000110000000100000000100000001110000011110000000011100,0,6,2,1,1.570796,2.5,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,154,939
1749,9,000100110000011111000011111100000101011001010011010001111100011111010101011101110,0,3,4,5,1.570796,2.5,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,0,4
1750,9,000100110000011111000011111100000101011001010011010001111100011111010101011101110,0,3,5,4,1.570796,2.5,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,0,4
1751,8,0000011000000110000000100000000100000001110000011110000000011100,0,6,1,2,1.570796,2.5,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,154,939
1752,7,0000101000010100000110000011110001100111001111100,0,5,1,5,1.570796,2.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,28,88,2894
1753,7,0000111000011100000110000011110000111110001111100,0,1,0,1,1.570796,2.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,56,344,7160
1754,8,0000011000000110000000100000000100000001110000011110000000011100,6,0,2,1,1.570796,2.5,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,154,939
1755,8,0001111100010110000011011100001010100001111000111101010110101110,1,3,2,4,1.570796,2.6,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,4,8
1756,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,2,7,4,3,1.570796,2.6,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,3
1757,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,4,3,2,7,1.570796,2.6,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,3
1758,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,3,4,7,2,1.570796,2.6,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,3
1759,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,7,2,3,4,1.570796,2.6,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,3
1760,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,4,3,7,2,1.570796,2.6,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,3
1761,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,3,4,2,7,1.570796,2.6,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,3
1762,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,7,2,4,3,1.570796,2.6,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,3
1763,8,0001111100010110000011011100001010100001111000111101010110101110,1,3,4,2,1.570796,2.6,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,4,8
1764,9,000101001000010110000001101100000010010000101101000011011010011010101101101011110,2,7,3,4,1.570796,2.6,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,3
1765,9,000010011000010011000001111000001101110000110001100010001110001111011000111100100,0,1,1,0,1.570796,2.636364,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
1766,9,000010011000010011000001111000001101110000110001100010001110001111011000111100100,0,1,0,1,1.570796,2.636364,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
1767,9,000000111000000110000000011000000001000000001000000001110000001111000000101111100,7,0,1,2,1.570796,2.666667,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,8
1768,9,000001101000001001000000100000000011000000011110000010101000010000111101110110010,5,3,4,5,1.570796,2.666667,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,1150
1769,9,000001101000000111000000111000000011000000011100000000111000000011110000111110000,1,4,3,2,1.570796,2.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,2140
1770,9,000000111000000110000000011000000001000000001000000001110000001111000000101111100,0,7,2,1,1.570796,2.666667,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,8
1771,9,000000111000000110000000011000000001000000001000000001110000001111000000101111100,0,7,1,2,1.570796,2.666667,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,8
1772,9,000001101000001001000000100000000011000000011110000010101000010000111101110110010,3,5,4,5,1.570796,2.666667,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,1150
1773,9,000001101000000111000000111000000011000000011100000000111000000011110000111110000,1,4,2,3,1.570796,2.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,2140
1774,9,000000111000000110000000011000000001000000001000000001110000001111000000101111100,7,0,2,1,1.570796,2.666667,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,8
1775,9,000101111000010011000010011100001110011001111100110101100111000111110001111011010,0,5,6,3,1.570796,2.7,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,0,4
1776,9,000101111000010011000010011100001110011001111100110101100111000111110001111011010,0,5,3,6,1.570796,2.7,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,0,4
1777,9,000010011000001110000001101000000011100000001011000011011000000110101000101111000,0,6,5,4,1.570796,2.75,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,104
1778,9,000011111000001111000000111000000011100000001110000001111000001111100000111111100,1,6,2,4,1.570796,2.75,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,468
1779,9,000001110000000111000000111000000011000000011100000001111000001111110001011111110,1,4,3,2,1.570796,2.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,1280
1780,9,000010011000001110000001101000000011100000001011000011011000000110101000101111000,6,0,4,5,1.570796,2.75,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,104
1781,9,000010011000001110000001101000000011100000001011000011011000000110101000101111000,6,0,5,4,1.570796,2.75,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,104
1782,9,000011111000001111000000111000000011100000001110000001111000001111100000111111100,6,1,2,4,1.570796,2.75,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,468
1783,9,000001110000000111000000111000000011000000011100000001111000001111110001011111110,1,4,2,3,1.570796,2.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,1280
1784,9,000010011000001110000001101000000011100000001011000011011000000110101000101111000,0,6,4,5,1.570796,2.75,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,104
1785,9,000001110000001101000000011000000011000000010110000001110000000101110000011101000,2,3,3,2,1.570796,2.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,220
1786,8,0001101100001111000001101000000111000011011000111110110111011110,1,4,3,2,1.570796,2.8,1.570796,3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,8,8
1787,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,3,7,0,2,1.570796,2.8,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,9
1788,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,7,3,2,0,1.570796,2.8,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,9
1789,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,0,2,3,7,1.570796,2.8,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,9
1790,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,1,5,3,2,1.570796,2.8,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,5
1791,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,3,2,1,5,1.570796,2.8,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,5
1792,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,2,3,5,1,1.570796,2.8,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,5
1793,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,2,0,7,3,1.570796,2.8,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,9
1794,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,5,1,2,3,1.570796,2.8,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,5
1795,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,3,2,5,1,1.570796,2.8,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,5
1796,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,2,3,1,5,1.570796,2.8,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,5
1797,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,5,1,3,2,1.570796,2.8,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,5
1798,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,2,0,3,7,1.570796,2.8,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,9
1799,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,3,7,2,0,1.570796,2.8,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,9
1800,8,0001101100001111000001101000000111000011011000111110110111011110,1,4,2,3,1.570796,2.8,1.570796,0.,-0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,8,8
1801,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,7,3,0,2,1.570796,2.8,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,9
1802,9,000010111000001111000001110000001001100000001011100000111000011111000101110110110,1,5,2,3,1.570796,2.8,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,5
1803,9,000010111000010100000001111000001011110000110001100001111010000101110001101101010,0,2,7,3,1.570796,2.8,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,9
1804,9,000001110000001101000000011000000011000000010110000001110000000101110000011101000,2,3,2,3,1.570796,2.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,220
1805,9,000001101000001001000000111000000111000000011110000011101100001001111000111111100,2,3,3,2,1.570796,2.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,64
1806,9,000001101000001001000000111000000111000000011110000011101100001001111000111111100,2,3,2,3,1.570796,2.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,64
1807,9,001011111000101111100010111010001000101000100110100011111010011111001101111001110,0,4,3,0,1.570796,3.,1.570796,-0.321751,3.141593,0.,0.,1.,0.,1.,-0.643501,0.,0.,0,0,0,0,0,0,0,0,6
1808,7,0000111000001100000010000001100000011000001111000,3,1,4,2,1.570796,3.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,188,967,22009
1809,6,000110000011000011100001111001011110,0,2,1,0,1.570796,3.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,36,112,2582,21646
1810,6,000101000011000001100001010001111110,0,4,1,3,1.570796,3.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,80,300,5694,60280
1811,9,001011111000101111100010111010001000101000100110100011111010011111001101111001110,4,0,0,3,1.570796,3.,1.570796,0.321751,-3.141593,0.,0.,1.,0.,1.,0.643501,0.,0.,0,0,0,0,0,0,0,0,6
1812,7,0000111000001100000010000001100000011000001111000,1,3,2,4,1.570796,3.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,188,967,22009
1813,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,3,0,2,6,1.570796,3.,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,4
1814,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,0,3,6,2,1.570796,3.,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,4
1815,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,2,6,3,0,1.570796,3.,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,4
1816,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,0,6,2,1,1.570796,3.,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,5
1817,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,2,1,0,6,1.570796,3.,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,5
1818,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,1,2,6,0,1.570796,3.,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,5
1819,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,6,2,0,3,1.570796,3.,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,4
1820,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,6,0,1,2,1.570796,3.,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,5
1821,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,2,1,6,0,1.570796,3.,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,5
1822,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,1,2,0,6,1.570796,3.,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,5
1823,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,6,0,2,1,1.570796,3.,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,5
1824,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,6,2,3,0,1.570796,3.,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,4
1825,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,3,0,6,2,1.570796,3.,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,4
1826,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,0,3,2,6,1.570796,3.,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,4
1827,9,000011111000010111000001100000001001110000011101100011111000000110011001110111010,0,6,1,2,1.570796,3.,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,5
1828,9,000101001000010111000001111100000011010000110101000001011010000011110001111101010,2,6,0,3,1.570796,3.,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,4
1829,9,001011111000101111100010111010001000101000100110100011111010011111001101111001110,4,0,3,0,1.570796,3.,0.,0.,-0.643501,1.,0.,0.,0.,0.,0.,1.,-0.643501,0,0,0,0,0,0,0,0,6
1830,7,0000111000001100000010000001100000011000001111000,1,3,4,2,1.570796,3.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,188,967,22009
1831,6,000110000011000011100001111001011110,2,0,1,0,1.570796,3.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,36,112,2582,21646
1832,6,000101000011000001100001010001111110,0,4,3,1,1.570796,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,80,300,5694,60280
1833,9,001011111000101111100010111010001000101000100110100011111010011111001101111001110,0,4,0,3,1.570796,3.,0.,0.,0.643501,1.,0.,0.,0.,0.,0.,1.,0.643501,0,0,0,0,0,0,0,0,6
1834,7,0000111000001100000010000001100000011000001111000,3,1,2,4,1.570796,3.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,188,967,22009
1835,9,000010110000001010000000111000000111100000011010000001101100001111110001001111110,2,3,3,2,1.570796,3.2,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,76
1836,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,3,2,1,4,1.570796,3.2,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1837,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,2,3,4,1,1.570796,3.2,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1838,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,1,4,3,2,1.570796,3.2,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1839,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,5,6,2,1,1.570796,3.2,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,2
1840,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,2,1,5,6,1.570796,3.2,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,2
1841,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,1,2,6,5,1.570796,3.2,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,2
1842,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,4,1,2,3,1.570796,3.2,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1843,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,6,5,1,2,1.570796,3.2,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,2
1844,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,2,1,6,5,1.570796,3.2,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,2
1845,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,1,2,5,6,1.570796,3.2,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,2
1846,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,6,5,2,1,1.570796,3.2,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,2
1847,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,4,1,3,2,1.570796,3.2,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1848,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,3,2,4,1,1.570796,3.2,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1849,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,2,3,1,4,1.570796,3.2,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1850,9,000101111000011011000000011100001111010000110110100101100111001111110001111101110,5,6,1,2,1.570796,3.2,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,2
1851,9,000101011000011111000010101100000110011001011110010111011101001110111001111011110,1,4,2,3,1.570796,3.2,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1852,9,000010110000001010000000111000000111100000011010000001101100001111110001001111110,2,3,2,3,1.570796,3.2,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,76
1853,9,000001110000000111000000111000000111000000001100000001111100001111100000011111100,0,7,6,5,1.570796,3.333333,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,16
1854,9,000001111000001110000000111000000011000000001110000000111000001111100000101110100,2,7,3,5,1.570796,3.333333,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,32
1855,9,000001011000001010000000111000000110000000001110000001001100001111100001101011110,0,7,6,1,1.570796,3.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,296
1856,9,000001110000000111000000111000000111000000001100000001111100001111100000011111100,7,0,5,6,1.570796,3.333333,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,16
1857,9,000001110000000111000000111000000111000000001100000001111100001111100000011111100,7,0,6,5,1.570796,3.333333,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,16
1858,9,000001111000001110000000111000000011000000001110000000111000001111100000101110100,7,2,3,5,1.570796,3.333333,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,32
1859,9,000001011000001010000000111000000110000000001110000001001100001111100001101011110,0,7,1,6,1.570796,3.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,296
1860,9,000001110000000111000000111000000111000000001100000001111100001111100000011111100,0,7,5,6,1.570796,3.333333,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,16
1861,9,000101010000010110000001111100000111010000101101000001011110000111100001001111010,1,4,2,3,1.570796,3.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1862,9,000101010000010110000001111100000111010000101101000001011110000111100001001111010,1,4,3,2,1.570796,3.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1863,8,0000111000000111000001110000000110000001111000011110000001111100,0,6,5,4,1.570796,3.5,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,16,88
1864,9,000001111000000100000000011000000011000000010100000001110000001101110000101101100,1,7,4,5,1.570796,3.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,1562
1865,9,000000111000000111000000101000000100000000011000000010111100000110011000111010000,2,4,3,5,1.570796,3.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,2912
1866,8,0000111000000111000001110000000110000001111000011110000001111100,6,0,4,5,1.570796,3.5,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,16,88
1867,8,0000111000000111000001110000000110000001111000011110000001111100,6,0,5,4,1.570796,3.5,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,16,88
1868,9,000001111000000100000000011000000011000000010100000001110000001101110000101101100,7,1,4,5,1.570796,3.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,1562
1869,9,000000111000000111000000101000000100000000011000000010111100000110011000111010000,2,4,5,3,1.570796,3.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,2912
1870,8,0000111000000111000001110000000110000001111000011110000001111100,0,6,4,5,1.570796,3.5,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,16,88
1871,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,5,1,4,3,1.570796,3.6,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,2
1872,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,1,5,3,4,1.570796,3.6,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,2
1873,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,4,3,5,1,1.570796,3.6,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,2
1874,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,3,4,1,5,1.570796,3.6,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,2
1875,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,3,4,5,1,1.570796,3.6,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,2
1876,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,5,1,3,4,1.570796,3.6,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,2
1877,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,1,5,4,3,1.570796,3.6,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,2
1878,9,000101101000011011000001010100000111010000101111000011100110001011101000110111100,4,3,1,5,1.570796,3.6,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,2
1879,9,000001110000000111000000111000000111000000011100000011111100001111111000011111100,4,8,5,6,1.570796,3.666667,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,4
1880,9,000001111000001010000000101000000011000000011110000001101000000110110001101111010,5,3,4,5,1.570796,3.666667,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,168
1881,9,000001101000001001000000100000000011000000011110000011101000010000111100110111000,3,4,4,3,1.570796,3.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,256
1882,9,000001110000000111000000111000000111000000011100000011111100001111111000011111100,8,4,6,5,1.570796,3.666667,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,4
1883,9,000001110000000111000000111000000111000000011100000011111100001111111000011111100,8,4,5,6,1.570796,3.666667,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,4
1884,9,000001111000001010000000101000000011000000011110000001101000000110110001101111010,3,5,4,5,1.570796,3.666667,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,168
1885,9,000001101000001001000000100000000011000000011110000011101000010000111100110111000,3,4,3,4,1.570796,3.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,256
1886,9,000001110000000111000000111000000111000000011100000011111100001111111000011111100,4,8,6,5,1.570796,3.666667,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,4
1887,9,000011010000010101000001111000000111110000110101000001011110000101110001011101010,8,3,5,6,1.570796,3.75,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,80
1888,9,000010101000001111000001100000000011100000011011000011111000000010111000110111000,5,1,2,5,1.570796,3.75,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,162
1889,9,000001100000001011000000111000000111000000011110000001101100000011110000011111000,2,3,3,2,1.570796,3.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,504
1890,9,000011010000010101000001111000000111110000110101000001011110000101110001011101010,3,8,6,5,1.570796,3.75,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,80
1891,9,000011010000010101000001111000000111110000110101000001011110000101110001011101010,3,8,5,6,1.570796,3.75,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,80
1892,9,000010101000001111000001100000000011100000011011000011111000000010111000110111000,1,5,2,5,1.570796,3.75,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,162
1893,9,000001100000001011000000111000000111000000011110000001101100000011110000011111000,2,3,2,3,1.570796,3.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,504
1894,9,000011010000010101000001111000000111110000110101000001011110000101110001011101010,8,3,6,5,1.570796,3.75,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,80
1895,9,000011000000001101000000110000000110100000011110000011011100001001111001010011110,2,3,3,2,1.570796,3.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
1896,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,3,0,1,5,1.570796,3.8,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1897,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,0,3,5,1,1.570796,3.8,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1898,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,1,5,3,0,1.570796,3.8,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1899,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,0,6,2,1,1.570796,3.8,1.230959,0.785398,-2.498092,0.447214,0.,0.894427,0.,0.894427,1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,2
1900,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,2,1,0,6,1.570796,3.8,1.230959,-0.785398,-2.498092,0.447214,0.,0.894427,1.570796,0.894427,0.,0.447214,-1.570796,0,0,0,0,0,0,0,0,2
1901,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,1,2,6,0,1.570796,3.8,1.230959,-2.356194,2.498092,0.447214,0.,0.894427,1.570796,0.894427,3.141593,0.447214,1.570796,0,0,0,0,0,0,0,0,2
1902,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,5,1,0,3,1.570796,3.8,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1903,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,6,0,1,2,1.570796,3.8,1.230959,2.356194,2.498092,0.447214,0.,0.894427,3.141593,0.894427,1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,2
1904,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,2,1,6,0,1.570796,3.8,0.61548,0.785398,1.772154,0.894427,0.,0.447214,-1.570796,0.447214,0.,0.894427,1.570796,0,0,0,0,0,0,0,0,2
1905,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,1,2,0,6,1.570796,3.8,0.61548,2.356194,-1.772154,0.894427,0.,0.447214,-1.570796,0.447214,3.141593,0.894427,-1.570796,0,0,0,0,0,0,0,0,2
1906,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,6,0,2,1,1.570796,3.8,0.61548,-0.785398,1.772154,0.894427,0.,0.447214,0.,0.447214,-1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,2
1907,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,5,1,3,0,1.570796,3.8,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1908,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,3,0,5,1,1.570796,3.8,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1909,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,0,3,1,5,1.570796,3.8,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1910,9,000011111000010101000001110000001011110000011101100011111000000101111001110111010,0,6,1,2,1.570796,3.8,0.61548,-2.356194,-1.772154,0.894427,0.,0.447214,3.141593,0.447214,-1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,2
1911,9,000110011000011111000001101100000111110000011011000000011100011110110101111110110,1,5,0,3,1.570796,3.8,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1912,9,000011000000001101000000110000000110100000011110000011011100001001111001010011110,2,3,2,3,1.570796,3.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
1913,7,0000111000011000000110000001110000111100001011100,5,0,1,2,1.570796,4.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,32,112,14451
1914,8,0000011100000110000001000000001000000001111000011101000110001110,3,0,4,2,1.570796,4.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,906,6846
1915,8,0000010100000100000000110000001000000001110000010011000110101110,0,3,2,1,1.570796,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,1710,14142
1916,7,0000111000011000000110000001110000111100001011100,0,5,2,1,1.570796,4.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,32,112,14451
1917,7,0000111000011000000110000001110000111100001011100,0,5,1,2,1.570796,4.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,32,112,14451
1918,8,0000011100000110000001000000001000000001111000011101000110001110,0,3,4,2,1.570796,4.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,906,6846
1919,8,0000010100000100000000110000001000000001110000010011000110101110,0,3,1,2,1.570796,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,1710,14142
1920,7,0000111000011000000110000001110000111100001011100,5,0,2,1,1.570796,4.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,32,112,14451
1921,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,3,1,5,6,1.570796,4.2,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1922,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,1,3,6,5,1.570796,4.2,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1923,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,5,6,3,1,1.570796,4.2,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1924,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,6,5,1,3,1.570796,4.2,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1925,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,6,5,3,1,1.570796,4.2,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1926,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,3,1,6,5,1.570796,4.2,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1927,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,1,3,5,6,1.570796,4.2,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1928,9,001011111000110110100011100010001111111000111101100011111110001110111001100111110,5,6,1,3,1.570796,4.2,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1929,9,000001011000001001000000111000000111000000111110000110001111001101111000111110100,1,6,5,7,1.570796,4.333333,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,16
1930,9,000001111000001010000001001000000110000000101111000001100110000110100001101011010,2,7,5,3,1.570796,4.333333,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,8
1931,9,000010011000001011000000111000000100100000011010000011001100001111011000111011100,0,5,1,4,1.570796,4.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
1932,9,000001011000001001000000111000000111000000111110000110001111001101111000111110100,6,1,7,5,1.570796,4.333333,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,16
1933,9,000001011000001001000000111000000111000000111110000110001111001101111000111110100,6,1,5,7,1.570796,4.333333,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,16
1934,9,000001111000001010000001001000000110000000101111000001100110000110100001101011010,7,2,5,3,1.570796,4.333333,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,8
1935,9,000010011000001011000000111000000100100000011010000011001100001111011000111011100,0,5,4,1,1.570796,4.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
1936,9,000001011000001001000000111000000111000000111110000110001111001101111000111110100,1,6,7,5,1.570796,4.333333,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,16
1937,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,3,0,5,2,1.570796,4.4,1.230959,0.785398,2.498092,0.447214,0.,0.894427,-1.570796,0.894427,0.,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1938,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,0,3,2,5,1.570796,4.4,1.230959,2.356194,-2.498092,0.447214,0.,0.894427,-1.570796,0.894427,3.141593,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1939,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,5,2,3,0,1.570796,4.4,1.230959,-0.785398,2.498092,0.447214,0.,0.894427,0.,0.894427,-1.570796,0.447214,1.570796,0,0,0,0,0,0,0,0,1
1940,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,2,5,0,3,1.570796,4.4,1.230959,-2.356194,-2.498092,0.447214,0.,0.894427,3.141593,0.894427,-1.570796,0.447214,-1.570796,0,0,0,0,0,0,0,0,1
1941,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,2,5,3,0,1.570796,4.4,0.61548,0.785398,-1.772154,0.894427,0.,0.447214,0.,0.447214,1.570796,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1942,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,3,0,2,5,1.570796,4.4,0.61548,-0.785398,-1.772154,0.894427,0.,0.447214,1.570796,0.447214,0.,0.894427,-1.570796,0,0,0,0,0,0,0,0,1
1943,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,0,3,5,2,1.570796,4.4,0.61548,-2.356194,1.772154,0.894427,0.,0.447214,1.570796,0.447214,3.141593,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1944,9,000101110000011101000010111100000011011001111110010110111011001101111001011110110,5,2,0,3,1.570796,4.4,0.61548,2.356194,1.772154,0.894427,0.,0.447214,3.141593,0.447214,1.570796,0.894427,1.570796,0,0,0,0,0,0,0,0,1
1945,8,0000101100001001000001110000011111000110001110011011100011110100,1,5,4,6,1.570796,4.5,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,16,44
1946,9,000001111000000101000000101000000011000000011100000001111000001100110000111111100,5,1,2,5,1.570796,4.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,784
1947,9,000001011000000101000000101000000011000000011100000001011000010100110101111111010,1,2,2,1,1.570796,4.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,1602
1948,8,0000101100001001000001110000011111000110001110011011100011110100,5,1,6,4,1.570796,4.5,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,16,44
1949,8,0000101100001001000001110000011111000110001110011011100011110100,5,1,4,6,1.570796,4.5,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,16,44
1950,9,000001111000000101000000101000000011000000011100000001111000001100110000111111100,1,5,2,5,1.570796,4.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,784
1951,9,000001011000000101000000101000000011000000011100000001011000010100110101111111010,1,2,1,2,1.570796,4.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,1602
1952,8,0000101100001001000001110000011111000110001110011011100011110100,1,5,6,4,1.570796,4.5,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,16,44
1953,9,000010100000001111000001101000000010100000011011000010111000001010111001011010110,4,0,8,4,1.570796,4.666667,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,18
1954,9,000001111000001101000000011000000011000000010110000010110000001101111000111100100,2,3,3,2,1.570796,4.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,148
1955,9,000010100000001111000001101000000010100000011011000010111000001010111001011010110,0,4,8,4,1.570796,4.666667,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,18
1956,9,000001111000001101000000011000000011000000010110000010110000001101111000111100100,2,3,2,3,1.570796,4.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,148
1957,9,000011111000001111000000011000000011100000110110000001110010001111110000111101100,2,3,3,2,1.570796,4.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,154
1958,9,000011111000001111000000011000000011100000110110000001110010001111110000111101100,2,3,2,3,1.570796,4.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,154
1959,7,0001110000011100000111000011110000111110000111100,0,5,1,2,1.570796,5.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,24,60,15439
1960,8,0000111000000111000000010000000110000011110000011100100001111100,0,3,2,5,1.570796,5.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,572,4008
1961,8,0000100100000101000000110000001010000001010000010011000011101100,0,5,1,4,1.570796,5.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,846,8156
1962,7,0001110000011100000111000011110000111110000111100,5,0,2,1,1.570796,5.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,24,60,15439
1963,7,0001110000011100000111000011110000111110000111100,5,0,1,2,1.570796,5.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,24,60,15439
1964,8,0000111000000111000000010000000110000011110000011100100001111100,3,0,2,5,1.570796,5.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,572,4008
1965,8,0000100100000101000000110000001010000001010000010011000011101100,0,5,4,1,1.570796,5.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,846,8156
1966,7,0001110000011100000111000011110000111110000111100,0,5,2,1,1.570796,5.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,24,60,15439
1967,9,000001110000001110000001001000000111000000001111000010110100001110101001001110110,2,7,6,2,1.570796,5.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,88
1968,9,000000110000000101000000101000000011000000011000000001111000000100110000011111000,1,2,2,1,1.570796,5.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,464
1969,9,000001110000001110000001001000000111000000001111000010110100001110101001001110110,7,2,6,2,1.570796,5.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,88
1970,9,000000110000000101000000101000000011000000011000000001111000000100110000011111000,1,2,1,2,1.570796,5.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,464
1971,9,000011100000010011000001111000000011110000101101000001101010001011100000011111100,1,6,5,1,1.570796,5.666667,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,20
1972,9,000001100000001011000000111000000111000000011110000001101100001011110000011111100,2,3,3,2,1.570796,5.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
1973,9,000011100000010011000001111000000011110000101101000001101010001011100000011111100,6,1,5,1,1.570796,5.666667,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,20
1974,9,000001100000001011000000111000000111000000011110000001101100001011110000011111100,2,3,2,3,1.570796,5.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
1975,9,000001100000000110000000101000000011000000001100000010111000001010101001001110110,2,0,5,2,1.570796,6.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,6122
1976,8,0000110100001010000001110000001011000001101000000111000010101000,1,7,5,1,1.570796,6.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,120,1206
1977,8,0000011000000101000000110000001100000001110000001011000001111000,2,3,3,2,1.570796,6.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,260,3332
1978,9,000001100000000110000000101000000011000000001100000010111000001010101001001110110,0,2,2,5,1.570796,6.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,6122
1979,9,000001100000000110000000101000000011000000001100000010111000001010101001001110110,0,2,5,2,1.570796,6.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,6122
1980,8,0000110100001010000001110000001011000001101000000111000010101000,7,1,5,1,1.570796,6.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,120,1206
1981,8,0000011000000101000000110000001100000001110000001011000001111000,2,3,2,3,1.570796,6.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,260,3332
1982,9,000001100000000110000000101000000011000000001100000010111000001010101001001110110,2,0,2,5,1.570796,6.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,6122
1983,9,000010101000001110000001110000000011100000011011000001111000001011110001100111110,6,3,4,6,1.570796,6.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,142
1984,9,000001011000001011000000111000000111000000011110000001001100001111110000111111100,0,1,1,0,1.570796,6.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,602
1985,9,000010101000001110000001110000000011100000011011000001111000001011110001100111110,3,6,4,6,1.570796,6.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,142
1986,9,000001011000001011000000111000000111000000011110000001001100001111110000111111100,0,1,0,1,1.570796,6.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,602
1987,9,000001100000001010000000111000000101000000011110000001101100011011010101001111110,6,0,3,2,1.570796,7.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,4968
1988,8,0000110100001001000001110000001111000011101000010011100011111100,2,0,1,2,1.570796,7.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,100,738
1989,8,0000111100000111000000110000001110000001110000101111010011111000,2,3,3,2,1.570796,7.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,332,3072
1990,9,000001100000001010000000111000000101000000011110000001101100011011010101001111110,0,6,2,3,1.570796,7.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,4968
1991,9,000001100000001010000000111000000101000000011110000001101100011011010101001111110,0,6,3,2,1.570796,7.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,4968
1992,8,0000110100001001000001110000001111000011101000010011100011111100,0,2,1,2,1.570796,7.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,100,738
1993,8,0000111100000111000000110000001110000001110000101111010011111000,2,3,2,3,1.570796,7.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,332,3072
1994,9,000001100000001010000000111000000101000000011110000001101100011011010101001111110,6,0,2,3,1.570796,7.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,4968
1995,9,000001110000001001000000111000000011000000001110000010101000001101101000011110100,7,0,2,3,1.570796,8.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,360
1996,9,000110111000011111000001010100000011110000111011000101110011000111110001110111010,2,5,3,8,1.570796,8.,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,8
1997,9,000001001000001001000000111000000110000000110110000010001110001001111000111000100,0,1,1,0,1.570796,8.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,136
1998,9,000001110000001001000000111000000011000000001110000010101000001101101000011110100,0,7,3,2,1.570796,8.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,360
1999,9,000001110000001001000000111000000011000000001110000010101000001101101000011110100,0,7,2,3,1.570796,8.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,360
2000,9,000110111000011111000001010100000011110000111011000101110011000111110001110111010,5,2,3,8,1.570796,8.,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,8
2001,9,000001001000001001000000111000000110000000110110000010001110001001111000111000100,0,1,0,1,1.570796,8.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,136
2002,9,000001110000001001000000111000000011000000001110000010101000001101101000011110100,7,0,3,2,1.570796,8.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,360
2003,9,000001110000001101000000110000000011000000001110000010111000001101101001010110110,6,0,1,2,1.570796,9.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,0,200
2004,9,000001110000000101000000101000000011000000011100000011111000010100111101011111010,1,2,2,1,1.570796,9.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,100
2005,9,000001110000001101000000110000000011000000001110000010111000001101101001010110110,0,6,2,1,1.570796,9.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,0,200
2006,9,000001110000001101000000110000000011000000001110000010111000001101101001010110110,0,6,1,2,1.570796,9.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,0,200
2007,9,000001110000000101000000101000000011000000011100000011111000010100111101011111010,1,2,1,2,1.570796,9.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,100
2008,9,000001110000001101000000110000000011000000001110000010111000001101101001010110110,6,0,2,1,1.570796,9.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,0,200
2009,9,000001110000001101000001101000000011000000011111000011111000010100111101011111010,1,2,2,1,1.570796,9.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,112
2010,9,000001110000001101000001101000000011000000011111000011111000010100111101011111010,1,2,1,2,1.570796,9.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,112
2011,9,000010011000010011000001111000001101110000100001100010001110001111001001111100110,0,1,1,0,1.570796,9.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2012,9,000010011000010011000001111000001101110000100001100010001110001111001001111100110,0,1,0,1,1.570796,9.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2013,2,0000,0,1,1,0,1.884956,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
2014,2,0000,0,1,0,1,1.884956,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
2015,7,0000110000001100000010000001100000111000000111100,2,3,3,2,1.884956,0.690983,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,108
2016,7,0000110000001100000010000001100000111000000111100,2,3,2,3,1.884956,0.690983,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,108
2017,4,0010000110000100,0,3,1,2,1.884956,1.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,32,48,144,360
2018,4,0010000110000100,0,3,2,1,1.884956,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,32,48,144,360
2019,7,0000111000001100000010000001100000111000001111100,2,3,3,2,1.884956,1.447214,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,32,172
2020,7,0000111000001100000010000001100000111000001111100,2,3,2,3,1.884956,1.447214,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,32,172
2021,8,0000011100000111000000110000001100000001110000011111000011111100,2,3,3,2,1.884956,1.608015,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
2022,8,0000011100000111000000110000001100000001110000011111000011111100,2,3,2,3,1.884956,1.608015,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
2023,9,000001111000001111000001010000000111000000111111000000110110001111110000110110100,0,1,1,0,1.884956,1.658359,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2024,9,000001111000001111000001010000000111000000111111000000110110001111110000110110100,0,1,0,1,1.884956,1.658359,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2025,9,000010010000001001000000101000000011100000001010000000001000000100100000011110000,1,6,2,5,1.884956,1.690983,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2026,9,000010010000001001000000101000000011100000001010000000001000000100100000011110000,1,6,5,2,1.884956,1.690983,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2027,9,000011111000011111000001111000001111110000011111100010111100001111111000111110100,2,3,3,2,1.884956,1.748604,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2028,9,000011111000011111000001111000001111110000011111100010111100001111111000111110100,2,3,2,3,1.884956,1.748604,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2029,7,0000111000001000000010000001100000011000011011010,2,3,3,2,1.884956,1.809017,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,108
2030,7,0000111000001000000010000001100000011000011011010,2,3,2,3,1.884956,1.809017,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,108
2031,9,000011111000011111000010111000001010111000101110100111111011001111101000111011100,0,1,1,0,1.884956,1.862233,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2032,9,000011111000011111000010111000001010111000101110100111111011001111101000111011100,0,1,0,1,1.884956,1.862233,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2033,9,000011111000001111000001111000000011100000011111000110111001001111111001111110110,1,2,2,1,1.884956,1.948571,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
2034,9,000011111000001111000001111000000011100000011111000110111001001111111001111110110,1,2,1,2,1.884956,1.948571,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
2035,9,000010010000001001000000101000000011100000001010000001001000001100100000011111100,1,6,2,5,1.884956,1.954915,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2036,9,000010010000001001000000101000000011100000001010000001001000001100100000011111100,1,6,5,2,1.884956,1.954915,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2037,9,000011010000010101000001111000001111110000011101100010011100001101111000011110100,2,3,3,2,1.884956,10.472136,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
2038,9,000011010000010101000001111000001111110000011101100010011100001101111000011110100,2,3,2,3,1.884956,10.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
2039,8,0001001100001011000001011000001101000011001000011101100011111100,0,4,1,3,1.884956,11.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,48
2040,8,0001001100001011000001011000001101000011001000011101100011111100,0,4,3,1,1.884956,11.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,48
2041,9,000011111000001111000001111000000101100000010111000011111100001111011000111101100,1,2,2,1,1.884956,11.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2042,9,000011111000001111000001111000000101100000010111000011111100001111011000111101100,1,2,1,2,1.884956,11.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2043,9,000001011000001011000000110000000101000000011110000000001100000111010001110110010,0,1,1,0,1.884956,11.972136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2044,9,000001011000001011000000110000000101000000011110000000001100000111010001110110010,0,1,0,1,1.884956,11.972136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2045,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,2,1,1.884956,118.137767,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2046,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,1,2,1.884956,118.137767,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2047,9,000101111000011111000011111100000011011001100111010011111010011111101100111101100,7,8,8,7,1.884956,125.373844,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2048,9,000101111000011111000011111100000011011001100111010011111010011111101100111101100,7,8,7,8,1.884956,125.373844,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2049,9,000010111000001101000001011000000110100000001011000000110100000101100000111010000,1,6,2,7,1.884956,14.09017,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2050,9,000010111000001101000001011000000110100000001011000000110100000101100000111010000,1,6,7,2,1.884956,14.09017,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2051,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,3,2,1.884956,14.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
2052,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,2,3,1.884956,14.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
2053,9,000001111000001111000000111000000111000000011110000000111100000111110001111110010,0,1,1,0,1.884956,148.790243,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2054,9,000001111000001111000000111000000111000000011110000000111100000111110001111110010,0,1,0,1,1.884956,148.790243,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2055,8,0000111100001011000001110000011111000110101110011111100011110100,2,3,3,2,1.884956,15.155418,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
2056,8,0000111100001011000001110000011111000110101110011111100011110100,2,3,2,3,1.884956,15.155418,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
2057,9,000011110000001000000000111000000111100000111110000001101110001101110001001111110,2,3,3,2,1.884956,18.944271,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,88,656
2058,9,000011110000001000000000111000000111100000111110000001101110001101110001001111110,2,3,2,3,1.884956,18.944271,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,88,656
2059,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,2,5,1.884956,19.944272,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2060,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,5,2,1.884956,19.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2061,9,000011110000010011000001111000001111110000001101100011101100001111101001011111110,2,3,3,2,1.884956,198.386991,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2062,9,000011110000010011000001111000001111110000001101100011101100001111101001011111110,2,3,2,3,1.884956,198.386991,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2063,6,000010000010000001000001110000001100,0,3,2,1,1.884956,2.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,8,8,16,48
2064,6,000010000010000001000001110000001100,0,3,1,2,1.884956,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,8,8,16,48
2065,9,000011110000001111000001111000000011100001110111010101111011001111110001011101110,1,2,2,1,1.884956,2.222222,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2066,9,000011110000001111000001111000000011100001110111010101111011001111110001011101110,1,2,1,2,1.884956,2.222222,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2067,9,000010011000001001000000101000000011100000001010000000001000000100100000111110000,1,6,2,5,1.884956,2.447214,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2068,9,000010011000001001000000101000000011100000001010000000001000000100100000111110000,1,6,5,2,1.884956,2.447214,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2069,7,0000110000001100000010000001100000011000000111000,2,3,3,2,1.884956,2.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,32,80,336
2070,7,0000110000001100000010000001100000011000000111000,2,3,2,3,1.884956,2.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,32,80,336
2071,9,000010011000001001000000101000000010100000000010000000001000000100100001111000010,1,6,2,5,1.884956,2.809017,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2072,9,000010011000001001000000101000000010100000000010000000001000000100100001111000010,1,6,5,2,1.884956,2.809017,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2073,9,000001010000001001000000111000000111000000011110000111001101000101111001011111010,2,3,3,2,1.884956,2.993034,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2074,9,000001010000001001000000111000000111000000011110000111001101000101111001011111010,2,3,2,3,1.884956,2.993034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2075,9,000010001000001111000001111000000110100000001011000001011100011011100101111011110,1,2,2,1,1.884956,20.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2076,9,000010001000001111000001111000000110100000001011000001011100011011100101111011110,1,2,1,2,1.884956,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2077,9,000011111000011111000011011000000101111000011111000011110100001111011000111111100,0,1,1,0,1.884956,22.111456,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2078,9,000011111000011111000011011000000101111000011111000011110100001111011000111111100,0,1,0,1,1.884956,22.111456,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2079,7,0000101000010100000110000011110000100110001111100,0,1,1,0,1.884956,26.18034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,148
2080,7,0000101000010100000110000011110000100110001111100,0,1,0,1,1.884956,26.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,148
2081,9,000110111000101001000011111110001111101000110011100111101111001101111001111101110,6,7,7,6,1.884956,26.871323,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2082,9,000110111000101001000011111110001111101000110011100111101111001101111001111101110,6,7,6,7,1.884956,26.871323,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2083,9,000001101000001000000000100000000011000000011110000001101000001000110000100111100,1,6,2,5,1.884956,27.18034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
2084,9,000001101000001000000000100000000011000000011110000001101000001000110000100111100,1,6,5,2,1.884956,27.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
2085,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,8,7,1.884956,28.944272,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
2086,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,7,8,1.884956,28.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
2087,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,3,4,1.884956,3.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,16
2088,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,4,3,1.884956,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,16
2089,9,000101011000010111000001111100000000010000111101000000011010000111010000111010000,7,8,8,7,1.884956,3.167184,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2090,9,000101011000010111000001111100000000010000111101000000011010000111010000111010000,7,8,7,8,1.884956,3.167184,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2091,8,0000111100001010000001110000011111000001101100001111000110111010,2,3,3,2,1.884956,3.21603,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,44
2092,8,0000111100001010000001110000011111000001101100001111000110111010,2,3,2,3,1.884956,3.21603,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,44
2093,9,000010011000001001000000101000000010100000000010000001001000001100100001111001110,1,6,2,5,1.884956,3.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2094,9,000010011000001001000000101000000010100000000010000001001000001100100001111001110,1,6,5,2,1.884956,3.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2095,8,0000011100000100000000110000001100000001110000011011000010111100,2,3,3,2,1.884956,3.618034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,104
2096,8,0000011100000100000000110000001100000001110000011011000010111100,2,3,2,3,1.884956,3.618034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,104
2097,9,000001100000001010000000100000000011000000001110000000101000001010100000000110100,2,8,4,6,1.884956,3.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2098,9,000001100000001010000000100000000011000000001110000000101000001010100000000110100,2,8,6,4,1.884956,3.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2099,9,001011110000110111100011000010001111111000111101100111110111001110111001010111110,6,7,7,6,1.884956,3.920473,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2100,9,001011110000110111100011000010001111111000111101100111110111001110111001010111110,6,7,6,7,1.884956,3.920473,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2101,9,000001100000001001000000111000000111000000010110000111101101001001111000011101100,2,3,3,2,1.884956,31.343459,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2102,9,000001100000001001000000111000000111000000010110000111101101001001111000011101100,2,3,2,3,1.884956,31.343459,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2103,9,000010100000001100000000101000000011100000011010000011111000001000111000001111100,0,4,1,5,1.884956,33.034442,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2104,9,000010100000001100000000101000000011100000011010000011111000001000111000001111100,0,4,5,1,1.884956,33.034442,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2105,9,000011111000011111000001111000000110110000001111000001111100011111100100111011100,0,1,1,0,1.884956,33.416408,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2106,9,000011111000011111000001111000000110110000001111000001111100011111100100111011100,0,1,0,1,1.884956,33.416408,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2107,9,000010111000001111000001111000000011100000111011000111111011000111111001111111010,1,2,2,1,1.884956,358.885385,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2108,9,000010111000001111000001111000000011100000111011000111111011000111111001111111010,1,2,1,2,1.884956,358.885385,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2109,9,000101111000011111000010001100001111011000111110100110110111001110111001111110110,6,7,7,6,1.884956,36.583592,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2110,9,000101111000011111000010001100001111011000111110100110110111001110111001111110110,6,7,6,7,1.884956,36.583592,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2111,9,000010011000001011000000101000000101100000011010000011001100000110011001111111010,0,5,1,4,1.884956,37.18034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2112,9,000010011000001011000000101000000101100000011010000011001100000110011001111111010,0,5,4,1,1.884956,37.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2113,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,3,2,1.884956,37.888544,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,56
2114,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,2,3,1.884956,37.888544,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,56
2115,9,000010001000001111000001111000000011100000001011000101011001001011100001111111110,1,2,2,1,1.884956,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
2116,9,000010001000001111000001111000000011100000001011000101011001001011100001111111110,1,2,1,2,1.884956,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
2117,9,000111111000111111000010111110001111111000111110100010111110001111111000111110100,0,1,1,0,1.884956,4.064844,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2118,9,000111111000111111000010111110001111111000111110100010111110001111111000111110100,0,1,0,1,1.884956,4.064844,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2119,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,8,7,1.884956,4.222912,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2120,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,7,8,1.884956,4.222912,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2121,9,000011011000010100000001111000001111110000110101100111011111001101111001101101110,2,3,3,2,1.884956,4.327141,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2122,9,000011011000010100000001111000001111110000110101100111011111001101111001101101110,2,3,2,3,1.884956,4.327141,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2123,9,000001100000001010000000110000000101000000011110000001101100000011010000000111000,0,1,3,4,1.884956,4.401492,1.570796,0.,-2.173553,0.465341,0.,0.885131,1.570796,0.885131,1.570796,0.465341,0.,0,0,0,0,0,0,0,0,4
2124,9,000001100000001010000000110000000101000000011110000001101100000011010000000111000,0,1,4,3,1.884956,4.401492,1.570796,0.,0.96804,0.885131,0.,0.465341,-1.570796,0.465341,-1.570796,0.885131,0.,0,0,0,0,0,0,0,0,4
2125,9,000100111000011111000011111100000000011001011011010000111000011111010100111010100,7,8,8,7,1.884956,4.422291,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2126,9,000100111000011111000011111100000000011001011011010000111000011111010100111010100,7,8,7,8,1.884956,4.422291,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2127,9,000001010000001001000000111000000111000000100110000000001110000101100001011100010,2,3,3,2,1.884956,4.572949,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2128,9,000001010000001001000000111000000111000000100110000000001110000101100001011100010,2,3,2,3,1.884956,4.572949,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2129,7,0000111000001100000010000001100000111000011111110,2,3,3,2,1.884956,4.736068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,24,108
2130,7,0000111000001100000010000001100000111000011111110,2,3,2,3,1.884956,4.736068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,24,108
2131,9,000010010000001001000000101000000011100000000010000001001000001100100000011101100,1,6,2,5,1.884956,4.81966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2132,9,000010010000001001000000101000000011100000000010000001001000001100100000011101100,1,6,5,2,1.884956,4.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2133,9,000010100000001011000000110000000110100000001010000011101100001011101000010011100,2,3,3,2,1.884956,4.875388,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2134,9,000010100000001011000000110000000110100000001010000011101100001011101000010011100,2,3,2,3,1.884956,4.875388,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2135,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,2,1,1.884956,45.124612,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2136,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,1,2,1.884956,45.124612,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2137,9,000011111000001110000000101000000011100000001110000111111001000110101000101111000,2,6,3,7,1.884956,48.36068,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2138,9,000011111000001110000000101000000011100000001110000111111001000110101000101111000,2,6,7,3,1.884956,48.36068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2139,7,0000111000001100000010000001100000011000011111010,2,3,3,2,1.884956,49.596748,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,32,172
2140,7,0000111000001100000010000001100000011000011111010,2,3,2,3,1.884956,49.596748,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,32,172
2141,7,0000101000010100000110000011110001100111011111110,0,1,1,0,1.884956,5.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,12,44,244
2142,7,0000101000010100000110000011110001100111011111110,0,1,0,1,1.884956,5.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,12,44,244
2143,7,0001111000111100001011100010111000111010001110100,0,1,1,0,1.884956,5.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,28,168
2144,7,0001111000111100001011100010111000111010001110100,0,1,0,1,1.884956,5.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,28,168
2145,9,000010011000001001000000101000000011100000001010000000001000000100100001111110010,1,6,2,5,1.884956,5.736068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2146,9,000010011000001001000000101000000011100000001010000000001000000100100001111110010,1,6,5,2,1.884956,5.736068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2147,8,0000111000001000000001110000011111000011101100011011100000111100,2,3,3,2,1.884956,5.788854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
2148,8,0000111000001000000001110000011111000011101100011011100000111100,2,3,2,3,1.884956,5.788854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
2149,9,000010011000001001000000101000000011100000000010000000001000000100100001111100010,1,6,2,5,1.884956,50.596748,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2150,9,000010011000001001000000101000000011100000000010000000001000000100100001111100010,1,6,5,2,1.884956,50.596748,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2151,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,7,6,1.884956,519.361072,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2152,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,6,7,1.884956,519.361072,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2153,9,000011111000010011000001111000001111110001111101110110101111001111111001111110110,2,3,3,2,1.884956,519.385051,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2154,9,000011111000010011000001111000001111110001111101110110101111001111111001111110110,2,3,2,3,1.884956,519.385051,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2155,9,000011011000011011000000100000000100110000010110000001001100011110010100110001100,0,1,1,0,1.884956,52.36068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2156,9,000011011000011011000000100000000100110000010110000001001100011110010100110001100,0,1,0,1,1.884956,52.36068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2157,9,000001111000001111000001011000000100000000011111000000110100000111010001111010010,0,1,1,0,1.884956,56.832816,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2158,9,000001111000001111000001011000000100000000011111000000110100000111010001111010010,0,1,0,1,1.884956,56.832816,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2159,9,000011111000011111000000101000000100110000011110000011111100001110011000111011100,0,1,1,0,1.884956,57.888544,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2160,9,000011111000011111000000101000000100110000011110000011111100001110011000111011100,0,1,0,1,1.884956,57.888544,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2161,9,000010010000001010000000110000000101100000001010000001001100000111000000000111000,0,4,1,5,1.884956,6.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2162,9,000010010000001010000000110000000101100000001010000001001100000111000000000111000,0,4,5,1,1.884956,6.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2163,9,000001011000001000000000111000000100000000011110000110001101001101011001101010110,1,6,3,5,1.884956,6.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2164,9,000001011000001000000000111000000100000000011110000110001101001101011001101010110,1,6,5,3,1.884956,6.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2165,9,000011111000011111000001111000001101110000010111100011111100011111011100111101100,0,1,1,0,1.884956,6.43206,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2166,9,000011111000011111000001111000001101110000010111100011111100011111011100111101100,0,1,0,1,1.884956,6.43206,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2167,9,000010111000001011000000010000000001100000111010000011100010000111011000110111000,2,8,3,7,1.884956,6.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2168,9,000010111000001011000000010000000001100000111010000011100010000111011000110111000,2,8,7,3,1.884956,6.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2169,9,000100111000011111000011111100000001011000110011000110111011001111011001111100110,6,7,7,6,1.884956,6.986844,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2170,9,000100111000011111000011111100000001011000110011000110111011001111011001111100110,6,7,6,7,1.884956,6.986844,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2171,9,000010011000001001000000101000000011100000000010000001001000001100100001111101110,1,6,2,5,1.884956,69.54102,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2172,9,000010011000001001000000101000000011100000000010000001001000001100100001111101110,1,6,5,2,1.884956,69.54102,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2173,9,000011011000010100000001111000001111110000011101100011011100011101111101101111110,2,3,3,2,1.884956,698.846691,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2174,9,000011011000010100000001111000001111110000011101100011011100011101111101101111110,2,3,2,3,1.884956,698.846691,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2175,6,000101000011000011100001011000111100,1,2,2,1,1.884956,7.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,32,212,1480
2176,6,000101000011000011100001011000111100,1,2,1,2,1.884956,7.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,32,212,1480
2177,9,000010011000001001000000101000000011100000001010000001001000001100100001111111110,1,6,2,5,1.884956,7.545085,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2178,9,000010011000001001000000101000000011100000001010000001001000001100100001111111110,1,6,5,2,1.884956,7.545085,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2179,8,0000101100001011000001100000010011000000001100011110000111000110,0,1,1,0,1.884956,75.777088,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,56
2180,8,0000101100001011000001100000010011000000001100011110000111000110,0,1,0,1,1.884956,75.777088,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,56
2181,8,0000100100000110000001000000001010000001011000010101000110001110,2,6,3,5,1.884956,8.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,88
2182,8,0000100100000110000001000000001010000001011000010101000110001110,2,6,5,3,1.884956,8.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,88
2183,9,000001111000001111000000101000000010000000010110000000111000001110110000111000100,0,1,1,0,1.884956,8.291796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2184,9,000001111000001111000000101000000010000000010110000000111000001110110000111000100,0,1,0,1,1.884956,8.291796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2185,9,000101111000011111000000011100001111010001111110110100110111000111110001111110010,0,4,1,3,1.884956,8.63932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2186,9,000101111000011111000000011100001111010001111110110100110111000111110001111110010,0,4,3,1,1.884956,8.63932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2187,9,000011010000010110000001111000000011110000011101000001011000001111110001001111110,0,5,1,6,1.884956,8.854102,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2188,9,000011010000010110000001111000000011110000011101000001011000001111110001001111110,0,5,6,1,1.884956,8.854102,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2189,9,000011111000011111000001111000000111110001011111010000111100011111110101111110110,0,1,1,0,1.884956,87.485288,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2190,9,000011111000011111000001111000000111110001011111010000111100011111110101111110110,0,1,0,1,1.884956,87.485288,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2191,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,3,2,1.884956,99.193495,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
2192,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,2,3,1.884956,99.193495,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
2193,2,0000,0,1,1,0,2.094395,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
2194,2,0000,0,1,0,1,2.094395,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
2195,9,000000101000000101000000011000000011000000001000000001110000010001100100111111000,4,5,5,4,2.094395,0.375,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2196,9,000000101000000101000000011000000011000000001000000001110000010001100100111111000,4,5,4,5,2.094395,0.375,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2197,9,000000101000000101000000011000000010000000001000000001110000010001100100111011000,4,5,5,4,2.094395,0.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
2198,9,000000101000000101000000011000000010000000001000000001110000010001100100111011000,4,5,4,5,2.094395,0.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
2199,9,000001100000001010000000111000000001000000001110000001101000000011000000001111000,3,4,4,3,2.094395,0.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
2200,9,000001100000001010000000111000000001000000001110000001101000000011000000001111000,3,4,3,4,2.094395,0.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
2201,9,000010111000001001000000001000000001100000110010000000100010010100010100111100000,2,3,3,2,2.094395,0.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2202,9,000010111000001001000000001000000001100000110010000000100010010100010100111100000,2,3,2,3,2.094395,0.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2203,8,0001011100001000000010001000011101100111100110111001110110011110,1,2,2,1,2.094395,0.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,48
2204,8,0001011100001000000010001000011101100111100110111001110110011110,1,2,1,2,2.094395,0.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,48
2205,8,0000101100000101000000010000000110000010010000001000100011110000,2,3,3,2,2.094395,0.857143,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,120
2206,8,0000101100000101000000010000000110000010010000001000100011110000,2,3,2,3,2.094395,0.857143,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,120
2207,9,000001001000000110000000101000000010000000010100000001011000000010110001101001010,3,4,4,3,2.094395,0.875,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,112
2208,9,000001001000000110000000101000000010000000010100000001011000000010110001101001010,3,4,3,4,2.094395,0.875,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,112
2209,8,0000100100000101000000100000000110000000010000000010000011010000,3,2,6,3,2.094395,1.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,6,54
2210,4,0010000110000100,0,3,1,2,2.094395,1.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,32,56,232,1240
2211,8,0000100100000101000000100000000110000000010000000010000011010000,2,3,3,6,2.094395,1.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,6,54
2212,8,0000100100000101000000100000000110000000010000000010000011010000,2,3,6,3,2.094395,1.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,6,54
2213,4,0010000110000100,0,3,2,1,2.094395,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,32,56,232,1240
2214,8,0000100100000101000000100000000110000000010000000010000011010000,3,2,3,6,2.094395,1.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,6,54
2215,9,000001010000000101000000101000000001000000001100000010011000010100001101011110010,1,2,2,1,2.094395,1.090909,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2216,9,000001010000000101000000101000000001000000001100000010011000010100001101011110010,1,2,1,2,2.094395,1.090909,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2217,9,000001111000000111000000011000000011000000001100000100110001001111100001111110110,2,3,3,2,2.094395,1.1,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2218,9,000001111000000111000000011000000011000000001100000100110001001111100001111110110,2,3,2,3,2.094395,1.1,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2219,9,000000111000000111000000101000000011000000011000000011111000010110111101111111010,0,1,1,0,2.094395,1.111111,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
2220,9,000000111000000111000000101000000011000000011000000011111000010110111101111111010,0,1,0,1,2.094395,1.111111,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
2221,9,000110111000001000000001000100010111100100111011000001100110011100110101100111110,1,2,2,1,2.094395,1.2,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2222,9,000110111000001000000001000100010111100100111011000001100110011100110101100111110,1,2,1,2,2.094395,1.2,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2223,9,000100001000011111000011111100000000011001111011010111011011011011011101111011110,1,3,3,2,2.094395,1.25,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,8
2224,8,0001101100000100000001001000101110010011011000011001100110011110,1,2,2,1,2.094395,1.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,88
2225,9,000100001000011111000011111100000000011001111011010111011011011011011101111011110,3,1,2,3,2.094395,1.25,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,8
2226,9,000100001000011111000011111100000000011001111011010111011011011011011101111011110,3,1,3,2,2.094395,1.25,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,8
2227,8,0001101100000100000001001000101110010011011000011001100110011110,1,2,1,2,2.094395,1.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,88
2228,9,000100001000011111000011111100000000011001111011010111011011011011011101111011110,1,3,2,3,2.094395,1.25,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,8
2229,9,000001011000000101000000011000000011000000001100000000010000001101100000111110100,2,3,3,2,2.094395,1.272727,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2230,9,000001011000000101000000011000000011000000001100000000010000001101100000111110100,2,3,2,3,2.094395,1.272727,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2231,8,0001000100001111000011111000000001100111011010110110110111101110,1,3,3,2,2.094395,1.333333,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,8,38
2232,7,0001101000001000000101000101100100101100011001110,1,2,2,1,2.094395,1.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,16,64,524
2233,8,0001000100001111000011111000000001100111011010110110110111101110,3,1,2,3,2.094395,1.333333,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,8,38
2234,8,0001000100001111000011111000000001100111011010110110110111101110,3,1,3,2,2.094395,1.333333,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,8,38
2235,7,0001101000001000000101000101100100101100011001110,1,2,1,2,2.094395,1.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,16,64,524
2236,8,0001000100001111000011111000000001100111011010110110110111101110,1,3,2,3,2.094395,1.333333,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,8,38
2237,9,000001001000000111000000111000000011000000011100000001011000001011110001111111110,3,4,4,3,2.094395,1.375,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,140
2238,9,000001001000000111000000111000000011000000011100000001011000001011110001111111110,3,4,3,4,2.094395,1.375,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,140
2239,9,000010101000001010000001010000000110100000101011000011100110001011101001100011110,1,2,2,1,2.094395,1.428571,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,44
2240,9,000010101000001010000001010000000110100000101011000011100110001011101001100011110,1,2,1,2,2.094395,1.428571,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,44
2241,7,0001001000011100001111000000011001101101011110110,1,3,3,2,2.094395,1.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,8,46,268
2242,6,000101000010000010100001011001100110,1,2,2,1,2.094395,1.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,16,56,420,3400
2243,7,0001001000011100001111000000011001101101011110110,3,1,2,3,2.094395,1.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,8,46,268
2244,9,000101011000010111000001111100001011010000111101100110011011001111111001111110110,7,5,8,6,2.094395,1.5,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,4
2245,9,000101011000010111000001111100001011010000111101100110011011001111111001111110110,5,7,6,8,2.094395,1.5,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,4
2246,9,000110101000101101000011111110000111101000010011000010111100001001111000111100100,0,1,4,5,2.094395,1.5,1.570796,3.141593,-1.714144,0.654654,0.,0.755929,-1.570796,0.755929,-1.570796,0.654654,0.,0,0,0,0,0,0,0,0,4
2247,9,000110101000101101000011111110000111101000010011000010111100001001111000111100100,0,1,5,4,2.094395,1.5,1.570796,-3.141593,1.427449,0.755929,0.,0.654654,1.570796,0.654654,1.570796,0.755929,0.,0,0,0,0,0,0,0,0,4
2248,9,000101011000010111000001111100001011010000111101100110011011001111111001111110110,5,7,8,6,2.094395,1.5,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,4
2249,9,000101011000010111000001111100001011010000111101100110011011001111111001111110110,7,5,6,8,2.094395,1.5,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,4
2250,7,0001001000011100001111000000011001101101011110110,3,1,3,2,2.094395,1.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,8,46,268
2251,6,000101000010000010100001011001100110,1,2,1,2,2.094395,1.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,16,56,420,3400
2252,7,0001001000011100001111000000011001101101011110110,1,3,2,3,2.094395,1.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,8,46,268
2253,8,0001101000010110000011111100001110100001011000011111000000111100,0,1,4,5,2.094395,1.571429,1.570796,3.141593,-1.714144,0.654654,0.,0.755929,-1.570796,0.755929,-1.570796,0.654654,0.,0,0,0,0,0,0,0,4,4
2254,8,0001101000010110000011111100001110100001011000011111000000111100,0,1,5,4,2.094395,1.571429,1.570796,-3.141593,1.427449,0.755929,0.,0.654654,1.570796,0.654654,1.570796,0.755929,0.,0,0,0,0,0,0,0,4,4
2255,9,000110111000001111000001011100010111100100111011000110110111001111111001111110110,7,5,8,6,2.094395,1.583333,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,4
2256,9,000110111000001111000001011100010111100100111011000110110111001111111001111110110,5,7,6,8,2.094395,1.583333,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,4
2257,9,000110111000001111000001011100010111100100111011000110110111001111111001111110110,5,7,8,6,2.094395,1.583333,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,4
2258,9,000110111000001111000001011100010111100100111011000110110111001111111001111110110,7,5,6,8,2.094395,1.583333,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,4
2259,9,000001111000001111000000111000000111000000001110000000111100000111100000111110000,6,7,7,6,2.094395,1.6,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2260,9,000001111000001111000000111000000111000000001110000000111100000111100000111110000,6,7,6,7,2.094395,1.6,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2261,8,0001011100001111000010111000011101100110110110011111100111110110,6,4,7,5,2.094395,1.625,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,4,4
2262,8,0001011100001111000010111000011101100110110110011111100111110110,4,6,5,7,2.094395,1.625,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,4,4
2263,8,0001011100001111000010111000011101100110110110011111100111110110,4,6,7,5,2.094395,1.625,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,4,4
2264,8,0001011100001111000010111000011101100110110110011111100111110110,6,4,5,7,2.094395,1.625,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,4,4
2265,9,000010101000001111000000111000000111100000010010000000111100001011110001111100110,2,3,3,2,2.094395,1.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
2266,9,000010101000001111000000111000000111100000010010000000111100001011110001111100110,2,3,2,3,2.094395,1.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
2267,9,000010101000001010000001010000000111100000101011000011100110001011101001100111110,1,2,2,1,2.094395,1.714286,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,116
2268,9,000010101000001010000001010000000111100000101011000011100110001011101001100111110,1,2,1,2,2.094395,1.714286,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,116
2269,9,000010101000001011000001011000000110100000100011000011100110001011101001111001110,1,4,4,2,2.094395,1.75,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,86
2270,8,0000111100000101000001010000001110000010111000111001110111110110,1,2,2,1,2.094395,1.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,48,776
2271,9,000010101000001011000001011000000110100000100011000011100110001011101001111001110,4,1,2,4,2.094395,1.75,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,86
2272,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,5,0,4,8,2.094395,1.75,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
2273,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,0,5,8,4,2.094395,1.75,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
2274,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,4,8,5,0,2.094395,1.75,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
2275,7,0001111000101100001111100110101100111110011110110,5,3,6,4,2.094395,1.75,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,2,2,16
2276,9,000011101000011011000010111000001100111000011110100011101100011011011100111011100,3,8,7,4,2.094395,1.75,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,0,4
2277,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,8,4,0,5,2.094395,1.75,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
2278,9,000011101000011011000010111000001100111000011110100011101100011011011100111011100,8,3,4,7,2.094395,1.75,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,0,4
2279,7,0001111000101100001111100110101100111110011110110,3,5,4,6,2.094395,1.75,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,2,2,16
2280,9,000011101000011011000010111000001100111000011110100011101100011011011100111011100,8,3,7,4,2.094395,1.75,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,4
2281,7,0001111000101100001111100110101100111110011110110,3,5,6,4,2.094395,1.75,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,2,2,16
2282,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,8,4,5,0,2.094395,1.75,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2283,7,0001111000101100001111100110101100111110011110110,5,3,4,6,2.094395,1.75,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,2,2,16
2284,9,000011101000011011000010111000001100111000011110100011101100011011011100111011100,3,8,4,7,2.094395,1.75,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,4
2285,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,4,8,0,5,2.094395,1.75,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2286,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,0,5,4,8,2.094395,1.75,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2287,9,000011111000001101000001011000000111100000110111000110110111001101111001111100110,5,0,8,4,2.094395,1.75,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2288,9,000010101000001011000001011000000110100000100011000011100110001011101001111001110,4,1,4,2,2.094395,1.75,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,86
2289,8,0000111100000101000001010000001110000010111000111001110111110110,1,2,1,2,2.094395,1.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,48,776
2290,9,000010101000001011000001011000000110100000100011000011100110001011101001111001110,1,4,2,4,2.094395,1.75,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,86
2291,9,000001101000000111000000101000000011000000011100000010111000000010111000111110000,3,4,4,3,2.094395,1.777778,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,60
2292,9,000001101000000111000000101000000011000000011100000010111000000010111000111110000,3,4,3,4,2.094395,1.777778,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,60
2293,9,001011111000111111100011100010000011111001111111010111111011011110111101110111110,0,3,2,1,2.094395,1.833333,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,4
2294,9,000001111000000101000000101000000010000000001100000010111000011100101100111010100,1,2,2,1,2.094395,1.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
2295,9,001011111000111111100011100010000011111001111111010111111011011110111101110111110,3,0,1,2,2.094395,1.833333,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,4
2296,9,001011111000111111100011100010000011111001111111010111111011011110111101110111110,3,0,2,1,2.094395,1.833333,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,4
2297,9,000001111000000101000000101000000010000000001100000010111000011100101100111010100,1,2,1,2,2.094395,1.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
2298,9,001011111000111111100011100010000011111001111111010111111011011110111101110111110,0,3,1,2,2.094395,1.833333,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,4
2299,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,6,0,4,7,2.094395,1.875,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,4
2300,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,6,5,7,2,2.094395,1.875,1.107149,1.047198,-2.636232,0.5,0.,0.866025,-0.523599,0.866025,1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,4
2301,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,5,6,2,7,2.094395,1.875,1.107149,2.094395,2.636232,0.5,0.,0.866025,-2.617994,0.866025,1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,4
2302,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,0,6,7,4,2.094395,1.875,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,4
2303,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,4,7,6,0,2.094395,1.875,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,4
2304,9,000010011000001101000001100000000111100000011011000000011100000100110000110110000,8,5,6,7,2.094395,1.875,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,4
2305,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,6,4,0,7,2.094395,1.875,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,4
2306,9,000010111000001111000001001000000011100000111011000000110010000110110000111110000,2,3,6,5,2.094395,1.875,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,0,8
2307,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,7,2,6,5,2.094395,1.875,1.107149,-1.047198,-2.636232,0.5,0.,0.866025,1.570796,0.866025,-0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,4
2308,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,2,7,5,6,2.094395,1.875,1.107149,-2.094395,2.636232,0.5,0.,0.866025,1.570796,0.866025,-2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,4
2309,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,0,7,6,4,2.094395,1.875,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,4
2310,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,7,0,4,6,2.094395,1.875,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,4
2311,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,7,4,0,6,2.094395,1.875,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,4
2312,9,000010111000001111000001001000000011100000111011000000110010000110110000111110000,3,2,5,6,2.094395,1.875,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,0,8
2313,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,4,6,7,0,2.094395,1.875,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,4
2314,9,000010011000001101000001100000000111100000011011000000011100000100110000110110000,5,8,7,6,2.094395,1.875,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,4
2315,9,000010111000001111000001001000000011100000111011000000110010000110110000111110000,3,2,6,5,2.094395,1.875,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,8
2316,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,4,6,0,7,2.094395,1.875,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,4
2317,9,000010011000001101000001100000000111100000011011000000011100000100110000110110000,5,8,6,7,2.094395,1.875,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,4
2318,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,7,4,6,0,2.094395,1.875,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,4
2319,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,0,7,4,6,2.094395,1.875,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,4
2320,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,7,0,6,4,2.094395,1.875,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,4
2321,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,7,2,5,6,2.094395,1.875,0.588003,1.047198,2.245928,0.866025,0.,0.5,-1.570796,0.5,0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,4
2322,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,2,7,6,5,2.094395,1.875,0.588003,2.094395,-2.245928,0.866025,0.,0.5,-1.570796,0.5,2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,4
2323,9,000010011000001101000001100000000111100000011011000000011100000100110000110110000,8,5,7,6,2.094395,1.875,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,4
2324,9,000010111000001001000000111000000011100000110010000001101010001101110001111101110,6,4,7,0,2.094395,1.875,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,4
2325,9,000010111000001111000001001000000011100000111011000000110010000110110000111110000,2,3,5,6,2.094395,1.875,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,8
2326,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,4,7,0,6,2.094395,1.875,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,4
2327,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,5,6,7,2,2.094395,1.875,0.588003,-1.047198,2.245928,0.866025,0.,0.5,0.523599,0.5,-1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,4
2328,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,0,6,4,7,2.094395,1.875,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,4
2329,9,000010111000001011000000111000000110100000001010000011101100001111101001111011110,6,0,7,4,2.094395,1.875,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,4
2330,9,000010001000001111000001011000000111100000001011000001010100000011100001111111010,6,5,2,7,2.094395,1.875,0.588003,-2.094395,-2.245928,0.866025,0.,0.5,2.617994,0.5,-1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,4
2331,9,000101011000010101000001110100000100010000011101000010011100001101011000110010100,3,7,4,3,2.094395,10.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,15
2332,9,000010101000001111000001010000000111100000010011000000110100001011110001110100110,1,3,3,2,2.094395,10.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,38
2333,8,0001110100001111000001111000001111000001111000010111000011111100,5,1,2,5,2.094395,10.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,8,236
2334,7,0001101000011100001111000010111000101110011110110,1,2,2,1,2.094395,10.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,56,1658
2335,9,000101011000010101000001110100000100010000011101000010011100001101011000110010100,7,3,3,4,2.094395,10.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,15
2336,9,000010101000001111000001010000000111100000010011000000110100001011110001110100110,3,1,2,3,2.094395,10.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,38
2337,9,000101011000010101000001110100000100010000011101000010011100001101011000110010100,7,3,4,3,2.094395,10.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,15
2338,9,000010101000001111000001010000000111100000010011000000110100001011110001110100110,3,1,3,2,2.094395,10.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,38
2339,8,0001110100001111000001111000001111000001111000010111000011111100,1,5,2,5,2.094395,10.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,8,236
2340,7,0001101000011100001111000010111000101110011110110,1,2,1,2,2.094395,10.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,56,1658
2341,9,000101011000010101000001110100000100010000011101000010011100001101011000110010100,3,7,3,4,2.094395,10.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,15
2342,9,000010101000001111000001010000000111100000010011000000110100001011110001110100110,1,3,2,3,2.094395,10.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,38
2343,9,000011010000001111000000111000000011100000011110000011011000001111111000011111100,1,8,5,7,2.094395,11.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,56
2344,9,000011010000001111000000111000000011100000011110000011011000001111111000011111100,1,8,7,5,2.094395,11.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,56
2345,9,000010010000001001000000111000000111100000001010000001001100001101100000011111100,2,3,3,2,2.094395,11.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,68
2346,9,000010010000001001000000111000000111100000001010000001001100001101100000011111100,2,3,2,3,2.094395,11.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,68
2347,9,000011010000010111000001101000000011110000100101000011011010001110101000011101100,1,0,4,1,2.094395,12.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,8
2348,9,000010100000001111000001101000000011100000011011000011111000010010111101011111010,2,1,7,2,2.094395,12.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,22
2349,8,0000101000000111000001110000000110000001011000011110000001111100,1,2,2,1,2.094395,12.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,1100
2350,9,000011010000010111000001101000000011110000100101000011011010001110101000011101100,0,1,1,4,2.094395,12.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,8
2351,9,000010100000001111000001101000000011100000011011000011111000010010111101011111010,1,2,2,7,2.094395,12.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,22
2352,9,000011010000010111000001101000000011110000100101000011011010001110101000011101100,0,1,4,1,2.094395,12.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,8
2353,9,000010100000001111000001101000000011100000011011000011111000010010111101011111010,1,2,7,2,2.094395,12.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,22
2354,8,0000101000000111000001110000000110000001011000011110000001111100,1,2,1,2,2.094395,12.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,1100
2355,9,000011010000010111000001101000000011110000100101000011011010001110101000011101100,1,0,1,4,2.094395,12.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,8
2356,9,000010100000001111000001101000000011100000011011000011111000010010111101011111010,2,1,2,7,2.094395,12.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,22
2357,9,000111001000011110000000111100001011110000101110100001011010010011100101101111010,3,2,7,3,2.094395,14.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,6
2358,9,000011011000000101000000101000000011100001011100010001011000010100110100111111000,1,2,2,1,2.094395,14.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,256
2359,9,000111001000011110000000111100001011110000101110100001011010010011100101101111010,2,3,7,3,2.094395,14.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,6
2360,9,000011011000000101000000101000000011100001011100010001011000010100110100111111000,1,2,1,2,2.094395,14.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,256
2361,9,000010011000001011000000101000000101100000011010000001001100010110010100111111000,2,3,3,2,2.094395,15.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
2362,9,000010011000001011000000101000000101100000011010000001001100010110010100111111000,2,3,2,3,2.094395,15.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
2363,9,000111100000011111000001011100000111110001111111010001110110010011110101011111010,3,2,8,3,2.094395,16.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,20
2364,8,0000101100000101000001010000001110000001011000101001010011111000,1,2,2,1,2.094395,16.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,492
2365,9,000111100000011111000001011100000111110001111111010001110110010011110101011111010,2,3,8,3,2.094395,16.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,20
2366,8,0000101100000101000001010000001110000001011000101001010011111000,1,2,1,2,2.094395,16.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,492
2367,9,000011110000001111000000011000000011100000111110000011110010001111111000011111100,1,8,5,7,2.094395,17.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2368,9,000011110000001111000000011000000011100000111110000011110010001111111000011111100,1,8,7,5,2.094395,17.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2369,9,000001101000000111000000111000000001000000001100000010111000000011001000111110000,1,2,2,1,2.094395,18.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,172
2370,9,000001101000000111000000111000000001000000001100000010111000000011001000111110000,1,2,1,2,2.094395,18.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,172
2371,9,000111101000011110000001011100000011110000110111000101110011001011110001101101110,1,4,2,3,2.094395,19.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2372,9,000111101000011110000001011100000011110000110111000101110011001011110001101101110,1,4,3,2,2.094395,19.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2373,9,000011011000011011000000111000000111110000011110000001001100011111110100111111100,5,2,3,4,2.094395,2.,1.570796,-0.190126,3.141593,0.,0.,1.,0.,1.,-0.380251,0.,0.,0,0,0,0,0,0,0,0,16
2374,9,000101011000010101000000010100001011010000100100100001010010000101100001110101010,5,1,8,5,2.094395,2.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,7
2375,6,000101000011000011100000011001111010,1,3,3,2,2.094395,2.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,12,62,434,3692
2376,5,0001100001000011000011100,1,2,2,1,2.094395,2.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,12,44,288,2036,22632
2377,9,000011011000011011000000111000000111110000011110000001001100011111110100111111100,2,5,4,3,2.094395,2.,1.570796,0.190126,-3.141593,0.,0.,1.,0.,1.,0.380251,0.,0.,0,0,0,0,0,0,0,0,16
2378,9,000101011000010101000000010100001011010000100100100001010010000101100001110101010,1,5,5,8,2.094395,2.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,7
2379,6,000101000011000011100000011001111010,3,1,2,3,2.094395,2.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,12,62,434,3692
2380,9,000010101000001001000000010000000010100000100010000001100010000001100000110001000,0,3,2,8,2.094395,2.,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,0,16
2381,8,0000111100000111000001100000001110000001111000011111000111011110,5,0,4,6,2.094395,2.,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,1,3
2382,8,0000111100001011000001110000000111000001101000001110000111111010,5,4,6,1,2.094395,2.,1.107149,1.047198,-2.636232,0.5,0.,0.866025,-0.523599,0.866025,1.570796,0.5,-2.094395,0,0,0,0,0,0,0,1,2
2383,8,0000111100001011000001110000000111000001101000001110000111111010,4,5,1,6,2.094395,2.,1.107149,2.094395,2.636232,0.5,0.,0.866025,-2.617994,0.866025,1.570796,0.5,2.094395,0,0,0,0,0,0,0,1,2
2384,8,0000111100000111000001100000001110000001111000011111000111011110,0,5,6,4,2.094395,2.,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,1,3
2385,8,0000111100000111000001100000001110000001111000011111000111011110,4,6,5,0,2.094395,2.,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,1,3
2386,8,0000101100001010000001110000010111000000001100001110000010110000,0,3,2,1,2.094395,2.,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,4,14
2387,8,0000111100000111000000110000000110000110110010011110100111110110,5,4,0,6,2.094395,2.,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,1,4
2388,8,0001011000001010000001101000000101000001101000011110000100011110,1,2,3,4,2.094395,2.,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,4,6
2389,8,0000111100001011000001110000000111000001101000001110000111111010,6,1,5,4,2.094395,2.,1.107149,-1.047198,-2.636232,0.5,0.,0.866025,1.570796,0.866025,-0.523599,0.5,-2.094395,0,0,0,0,0,0,0,1,2
2390,8,0000111100001011000001110000000111000001101000001110000111111010,1,6,4,5,2.094395,2.,1.107149,-2.094395,2.636232,0.5,0.,0.866025,1.570796,0.866025,-2.617994,0.5,2.094395,0,0,0,0,0,0,0,1,2
2391,8,0000111100000111000000110000000110000110110010011110100111110110,0,6,5,4,2.094395,2.,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,1,4
2392,8,0000111100000111000000110000000110000110110010011110100111110110,6,0,4,5,2.094395,2.,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,1,4
2393,8,0000111100000111000001100000001110000001111000011111000111011110,6,4,0,5,2.094395,2.,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,1,3
2394,8,0001011000001010000001101000000101000001101000011110000100011110,2,1,4,3,2.094395,2.,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,4,6
2395,8,0000111100000111000000110000000110000110110010011110100111110110,4,5,6,0,2.094395,2.,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,1,4
2396,8,0000101100001010000001110000010111000000001100001110000010110000,3,0,1,2,2.094395,2.,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,4,14
2397,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,0,1,5,3,2.094395,2.,0.927295,1.047198,2.474646,0.654654,0.,0.755929,-1.570796,0.755929,0.523599,0.654654,2.094395,0,0,0,0,0,0,0,0,1
2398,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,1,0,3,5,2.094395,2.,0.927295,2.094395,-2.474646,0.654654,0.,0.755929,-1.570796,0.755929,2.617994,0.654654,-2.094395,0,0,0,0,0,0,0,0,1
2399,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,5,3,0,1,2.094395,2.,0.927295,-1.047198,2.474646,0.654654,0.,0.755929,0.523599,0.755929,-1.570796,0.654654,2.094395,0,0,0,0,0,0,0,0,1
2400,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,3,5,1,0,2.094395,2.,0.927295,-2.094395,-2.474646,0.654654,0.,0.755929,2.617994,0.755929,-1.570796,0.654654,-2.094395,0,0,0,0,0,0,0,0,1
2401,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,3,5,0,1,2.094395,2.,0.785398,1.047198,-2.366399,0.755929,0.,0.654654,-0.523599,0.654654,1.570796,0.755929,-2.094395,0,0,0,0,0,0,0,0,1
2402,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,5,3,1,0,2.094395,2.,0.785398,2.094395,2.366399,0.755929,0.,0.654654,-2.617994,0.654654,1.570796,0.755929,2.094395,0,0,0,0,0,0,0,0,1
2403,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,0,1,3,5,2.094395,2.,0.785398,-1.047198,-2.366399,0.755929,0.,0.654654,1.570796,0.654654,-0.523599,0.755929,-2.094395,0,0,0,0,0,0,0,0,1
2404,9,000101011000010110000001111100000010010000101101000001011010000111100001101011010,1,0,5,3,2.094395,2.,0.785398,-2.094395,2.366399,0.755929,0.,0.654654,1.570796,0.654654,-2.617994,0.755929,2.094395,0,0,0,0,0,0,0,0,1
2405,8,0001011000001010000001101000000101000001101000011110000100011110,2,1,3,4,2.094395,2.,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,4,6
2406,8,0000111100000111000000110000000110000110110010011110100111110110,4,5,0,6,2.094395,2.,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,1,4
2407,8,0000101100001010000001110000010111000000001100001110000010110000,3,0,2,1,2.094395,2.,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,4,14
2408,8,0000111100000111000001100000001110000001111000011111000111011110,6,4,5,0,2.094395,2.,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,1,3
2409,8,0000111100000111000000110000000110000110110010011110100111110110,0,6,4,5,2.094395,2.,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,1,4
2410,8,0000111100000111000000110000000110000110110010011110100111110110,6,0,5,4,2.094395,2.,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,1,4
2411,8,0000111100001011000001110000000111000001101000001110000111111010,6,1,4,5,2.094395,2.,0.588003,1.047198,2.245928,0.866025,0.,0.5,-1.570796,0.5,0.523599,0.866025,2.094395,0,0,0,0,0,0,0,1,2
2412,8,0000111100001011000001110000000111000001101000001110000111111010,1,6,5,4,2.094395,2.,0.588003,2.094395,-2.245928,0.866025,0.,0.5,-1.570796,0.5,2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,1,2
2413,8,0000101100001010000001110000010111000000001100001110000010110000,0,3,1,2,2.094395,2.,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,4,14
2414,8,0000111100000111000000110000000110000110110010011110100111110110,5,4,6,0,2.094395,2.,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,1,4
2415,8,0001011000001010000001101000000101000001101000011110000100011110,1,2,4,3,2.094395,2.,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,4,6
2416,8,0000111100000111000001100000001110000001111000011111000111011110,4,6,0,5,2.094395,2.,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,1,3
2417,8,0000111100001011000001110000000111000001101000001110000111111010,4,5,6,1,2.094395,2.,0.588003,-1.047198,2.245928,0.866025,0.,0.5,0.523599,0.5,-1.570796,0.866025,2.094395,0,0,0,0,0,0,0,1,2
2418,8,0000111100000111000001100000001110000001111000011111000111011110,0,5,4,6,2.094395,2.,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,1,3
2419,8,0000111100000111000001100000001110000001111000011111000111011110,5,0,6,4,2.094395,2.,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,1,3
2420,8,0000111100001011000001110000000111000001101000001110000111111010,5,4,1,6,2.094395,2.,0.588003,-2.094395,-2.245928,0.866025,0.,0.5,2.617994,0.5,-1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,1,2
2421,9,000011011000011011000000111000000111110000011110000001001100011111110100111111100,2,5,3,4,2.094395,2.,0.,0.,-0.380251,1.,0.,0.,0.,0.,0.,1.,-0.380251,0,0,0,0,0,0,0,0,16
2422,9,000101011000010101000000010100001011010000100100100001010010000101100001110101010,1,5,8,5,2.094395,2.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,7
2423,6,000101000011000011100000011001111010,3,1,3,2,2.094395,2.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,12,62,434,3692
2424,5,0001100001000011000011100,1,2,1,2,2.094395,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,12,44,288,2036,22632
2425,9,000011011000011011000000111000000111110000011110000001001100011111110100111111100,5,2,4,3,2.094395,2.,0.,0.,0.380251,1.,0.,0.,0.,0.,0.,1.,0.380251,0,0,0,0,0,0,0,0,16
2426,9,000101011000010101000000010100001011010000100100100001010010000101100001110101010,5,1,5,8,2.094395,2.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,7
2427,6,000101000011000011100000011001111010,1,3,2,3,2.094395,2.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,12,62,434,3692
2428,9,000010101000001001000000010000000010100000100010000001100010000001100000110001000,0,3,8,2,2.094395,2.,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,0,16
2429,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,6,0,3,7,2.094395,2.125,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
2430,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,0,6,7,3,2.094395,2.125,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
2431,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,3,7,6,0,2.094395,2.125,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
2432,9,000011111000011111000010110000001011111000100110100111111011001111101001110101110,3,6,7,4,2.094395,2.125,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
2433,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,7,3,0,6,2.094395,2.125,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
2434,9,000011111000011111000010110000001011111000100110100111111011001111101001110101110,6,3,4,7,2.094395,2.125,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
2435,9,000011111000011111000010110000001011111000100110100111111011001111101001110101110,6,3,7,4,2.094395,2.125,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,2
2436,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,7,3,6,0,2.094395,2.125,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2437,9,000011111000011111000010110000001011111000100110100111111011001111101001110101110,3,6,4,7,2.094395,2.125,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
2438,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,3,7,0,6,2.094395,2.125,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2439,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,0,6,3,7,2.094395,2.125,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2440,9,000101111000010111000001011100001001010000111101100110110011001111011001111110110,6,0,7,3,2.094395,2.125,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2441,9,000100101000011100000011010100000011011001111011010111110011011001111101100111110,0,3,1,2,2.094395,2.142857,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2442,9,000100101000011100000011010100000011011001111011010111110011011001111101100111110,0,3,2,1,2.094395,2.142857,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2443,9,000101111000011111000000011100001010010000101110100111110011011111101101111011110,0,4,3,1,2.094395,2.25,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,32
2444,8,0001010100001100000010101000001101100111110010110011110110011110,0,3,1,2,2.094395,2.25,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,48
2445,9,000101111000011111000000011100001010010000101110100111110011011111101101111011110,4,0,1,3,2.094395,2.25,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,32
2446,9,000101011000010101000001111100000011010000100101000011011010000101101001111101010,1,5,3,8,2.094395,2.25,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,0,16
2447,9,000001011000000111000000011000000010000000001100000010010000001111101001111010110,0,6,1,5,2.094395,2.25,1.107149,0.,2.636232,0.5,0.,0.866025,-0.523599,0.866025,-0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,2
2448,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,7,1,5,0,2.094395,2.25,1.289761,-0.523599,2.245928,0.5,0.,0.866025,-0.523599,0.866025,-1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,1
2449,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,5,8,3,7,2.094395,2.25,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,2
2450,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,2,1,6,4,2.094395,2.25,1.107149,1.047198,-2.636232,0.5,0.,0.866025,-0.523599,0.866025,1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2451,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,2,5,0,6,2.094395,2.25,1.289761,1.570796,-2.245928,0.5,0.,0.866025,-0.523599,0.866025,2.617994,0.5,-1.047198,0,0,0,0,0,0,0,0,3
2452,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,5,0,7,1,2.094395,2.25,1.289761,0.523599,2.245928,0.5,0.,0.866025,-1.570796,0.866025,-0.523599,0.5,1.047198,0,0,0,0,0,0,0,0,1
2453,9,000001011000000111000000011000000010000000010100000001010000001111110001111001110,0,1,6,5,2.094395,2.25,1.570796,3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,12
2454,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,0,5,1,7,2.094395,2.25,1.289761,2.617994,-2.245928,0.5,0.,0.866025,-1.570796,0.866025,-2.617994,0.5,-1.047198,0,0,0,0,0,0,0,0,1
2455,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,8,6,1,0,2.094395,2.25,1.107149,1.047198,2.636232,0.5,0.,0.866025,-1.570796,0.866025,0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,5
2456,9,000001111000000111000000101000000011000000001100000010111000000110101001111110010,0,3,6,5,2.094395,2.25,1.047198,1.570796,3.141593,0.5,0.,0.866025,-1.570796,0.866025,1.570796,0.5,3.141593,0,0,0,0,0,0,0,0,4
2457,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,6,8,0,1,2.094395,2.25,1.107149,2.094395,-2.636232,0.5,0.,0.866025,-1.570796,0.866025,2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,5
2458,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,1,7,0,5,2.094395,2.25,1.289761,-2.617994,-2.245928,0.5,0.,0.866025,-2.617994,0.866025,-1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,1
2459,9,000001011000000111000000011000000010000000001100000010010000001111101001111010110,6,0,5,1,2.094395,2.25,1.107149,-3.141593,-2.636232,0.5,0.,0.866025,-2.617994,0.866025,-2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,2
2460,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,5,2,6,0,2.094395,2.25,1.289761,1.570796,2.245928,0.5,0.,0.866025,-2.617994,0.866025,0.523599,0.5,1.047198,0,0,0,0,0,0,0,0,3
2461,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,1,2,4,6,2.094395,2.25,1.107149,2.094395,2.636232,0.5,0.,0.866025,-2.617994,0.866025,1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
2462,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,8,5,7,3,2.094395,2.25,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,2
2463,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,3,7,5,8,2.094395,2.25,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,2
2464,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,1,0,8,6,2.094395,2.25,1.107149,-1.047198,2.636232,0.5,0.,0.866025,0.523599,0.866025,-1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,5
2465,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,6,0,5,2,2.094395,2.25,1.289761,-1.570796,2.245928,0.5,0.,0.866025,0.523599,0.866025,-2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,3
2466,9,000011111000001111000000101000000010100000001110000011111000011110101101111011110,5,0,1,6,2.094395,2.25,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,6
2467,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,5,0,8,7,2.094395,2.25,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2468,9,000011000000001101000000111000000011100000010110000000011000000001110000011100000,3,5,4,6,2.094395,2.25,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
2469,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,6,4,2,1,2.094395,2.25,1.107149,-1.047198,-2.636232,0.5,0.,0.866025,1.570796,0.866025,-0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2470,9,000001111000000111000000101000000011000000001100000010111000000110101001111110010,5,6,3,0,2.094395,2.25,1.047198,-1.570796,3.141593,0.5,0.,0.866025,1.570796,0.866025,-1.570796,0.5,3.141593,0,0,0,0,0,0,0,0,4
2471,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,4,6,1,2,2.094395,2.25,1.107149,-2.094395,2.636232,0.5,0.,0.866025,1.570796,0.866025,-2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,1
2472,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,8,7,5,0,2.094395,2.25,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2473,9,000011001000001101000000110000000011100000010110000001011000001001110001110101110,0,6,5,1,2.094395,2.25,1.570796,-3.141593,2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,32
2474,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,7,8,0,5,2.094395,2.25,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,2
2475,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,0,6,2,5,2.094395,2.25,1.289761,-1.570796,-2.245928,0.5,0.,0.866025,2.617994,0.866025,-0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,3
2476,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,0,1,6,8,2.094395,2.25,1.107149,-2.094395,-2.636232,0.5,0.,0.866025,2.617994,0.866025,-1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,5
2477,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,7,3,8,5,2.094395,2.25,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,2
2478,9,000011000000001101000000111000000011100000010110000000011000000001110000011100000,5,3,6,4,2.094395,2.25,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
2479,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,0,5,7,8,2.094395,2.25,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,2
2480,9,000011111000001111000000101000000010100000001110000011111000011110101101111011110,0,5,6,1,2.094395,2.25,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,6
2481,9,000011000000001101000000111000000011100000010110000000011000000001110000011100000,5,3,4,6,2.094395,2.25,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,2
2482,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,0,5,8,7,2.094395,2.25,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,2
2483,9,000011111000001111000000101000000010100000001110000011111000011110101101111011110,0,5,1,6,2.094395,2.25,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,6
2484,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,0,6,5,2,2.094395,2.25,0.523599,0.523599,-3.141593,0.866025,0.,0.5,-0.523599,0.5,0.523599,0.866025,-3.141593,0,0,0,0,0,0,0,0,3
2485,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,0,1,8,6,2.094395,2.25,0.588003,1.047198,-2.245928,0.866025,0.,0.5,-0.523599,0.5,1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,5
2486,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,7,3,5,8,2.094395,2.25,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
2487,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,8,7,0,5,2.094395,2.25,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,2
2488,9,000011001000001101000000110000000011100000010110000001011000001001110001110101110,0,6,1,5,2.094395,2.25,1.570796,-3.141593,-1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,32
2489,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,7,8,5,0,2.094395,2.25,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
2490,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,6,4,1,2,2.094395,2.25,0.588003,1.047198,2.245928,0.866025,0.,0.5,-1.570796,0.5,0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2491,9,000001111000000111000000101000000011000000001100000010111000000110101001111110010,5,6,0,3,2.094395,2.25,0.523599,1.570796,-3.141593,0.866025,0.,0.5,-1.570796,0.5,1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,4
2492,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,4,6,2,1,2.094395,2.25,0.588003,2.094395,-2.245928,0.866025,0.,0.5,-1.570796,0.5,2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2493,9,000011111000001111000000101000000010100000001110000011111000011110101101111011110,5,0,6,1,2.094395,2.25,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,6
2494,9,000001011000001010000000110000000100000000100110000001001110001111000001100001110,5,0,7,8,2.094395,2.25,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
2495,9,000011000000001101000000111000000011100000010110000000011000000001110000011100000,3,5,6,4,2.094395,2.25,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
2496,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,3,7,8,5,2.094395,2.25,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,2
2497,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,1,0,6,8,2.094395,2.25,0.588003,2.094395,2.245928,0.866025,0.,0.5,-2.617994,0.5,1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,5
2498,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,6,0,2,5,2.094395,2.25,0.523599,2.617994,-3.141593,0.866025,0.,0.5,-2.617994,0.5,2.617994,0.866025,-3.141593,0,0,0,0,0,0,0,0,3
2499,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,5,2,0,6,2.094395,2.25,0.523599,-0.523599,-3.141593,0.866025,0.,0.5,0.523599,0.5,-0.523599,0.866025,-3.141593,0,0,0,0,0,0,0,0,3
2500,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,1,2,6,4,2.094395,2.25,0.588003,-1.047198,2.245928,0.866025,0.,0.5,0.523599,0.5,-1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2501,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,8,5,3,7,2.094395,2.25,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,2
2502,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,1,7,5,0,2.094395,2.25,0.857072,0.523599,-1.445468,0.866025,0.,0.5,0.523599,0.5,1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2503,9,000001011000000111000000011000000010000000001100000010010000001111101001111010110,6,0,1,5,2.094395,2.25,1.570796,-2.094395,1.047198,0.866025,0.,0.5,0.523599,0.5,2.617994,0.866025,0.,0,0,0,0,0,0,0,0,2
2504,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,8,6,0,1,2.094395,2.25,0.588003,-1.047198,-2.245928,0.866025,0.,0.5,1.570796,0.5,-0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,5
2505,9,000001111000000111000000101000000011000000001100000010111000000110101001111110010,0,3,5,6,2.094395,2.25,0.523599,-1.570796,-3.141593,0.866025,0.,0.5,1.570796,0.5,-1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,4
2506,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,6,8,1,0,2.094395,2.25,0.588003,-2.094395,2.245928,0.866025,0.,0.5,1.570796,0.5,-2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,5
2507,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,5,0,1,7,2.094395,2.25,0.857072,-0.523599,-1.445468,0.866025,0.,0.5,1.570796,0.5,0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2508,9,000001011000000111000000011000000010000000010100000001010000001111110001111001110,0,1,5,6,2.094395,2.25,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,12
2509,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,0,5,7,1,2.094395,2.25,0.857072,-2.617994,1.445468,0.866025,0.,0.5,1.570796,0.5,2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2510,9,000001010000001010000000110000000101000000100110000001001110001111000001000101110,5,8,7,3,2.094395,2.25,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
2511,9,000011010000001100000000111000000010100000011110000001011000001101110001001011110,2,1,4,6,2.094395,2.25,0.588003,-2.094395,-2.245928,0.866025,0.,0.5,2.617994,0.5,-1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2512,9,000001111000000111000000011000000010000000001100000101110001000111100001111011010,2,5,6,0,2.094395,2.25,0.523599,-2.617994,-3.141593,0.866025,0.,0.5,2.617994,0.5,-2.617994,0.866025,-3.141593,0,0,0,0,0,0,0,0,3
2513,9,000001011000000111000000011000000010000000001100000010010000001111101001111010110,0,6,5,1,2.094395,2.25,1.570796,2.094395,1.047198,0.866025,0.,0.5,2.617994,0.5,0.523599,0.866025,0.,0,0,0,0,0,0,0,0,2
2514,9,000110111000011011000001111100000101110000001011000010101100000111001001111110010,7,1,0,5,2.094395,2.25,0.857072,2.617994,1.445468,0.866025,0.,0.5,2.617994,0.5,1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2515,9,000101111000011111000000011100001010010000101110100111110011011111101101111011110,4,0,3,1,2.094395,2.25,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,32
2516,8,0001010100001100000010101000001101100111110010110011110110011110,0,3,2,1,2.094395,2.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,48
2517,9,000101111000011111000000011100001010010000101110100111110011011111101101111011110,0,4,1,3,2.094395,2.25,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,32
2518,9,000101011000010101000001111100000011010000100101000011011010000101101001111101010,1,5,8,3,2.094395,2.25,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,0,16
2519,9,000101011000010111000000100100001011010000101100100011011010000110101001110111010,1,6,2,7,2.094395,2.333333,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,12
2520,8,0010111100011111100011100100000111100111111010111110110111011110,0,3,2,1,2.094395,2.333333,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,4,28
2521,8,0010101100010110100010110100010110100011010100001110100110111010,1,7,3,6,2.094395,2.333333,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,104
2522,9,000101011000010111000000100100001011010000101100100011011010000110101001110111010,6,1,7,2,2.094395,2.333333,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,12
2523,8,0010111100011111100011100100000111100111111010111110110111011110,3,0,1,2,2.094395,2.333333,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,4,28
2524,9,001011111000100111100011111010000101101001111101010011111110011111011101111111110,1,6,5,7,2.094395,2.333333,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,0,8
2525,9,000101011000010111000000100100001011010000101100100011011010000110101001110111010,6,1,2,7,2.094395,2.333333,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,12
2526,8,0010111100011111100011100100000111100111111010111110110111011110,3,0,2,1,2.094395,2.333333,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,4,28
2527,8,0010101100010110100010110100010110100011010100001110100110111010,1,7,6,3,2.094395,2.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,104
2528,9,000101011000010111000000100100001011010000101100100011011010000110101001110111010,1,6,7,2,2.094395,2.333333,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,12
2529,8,0010111100011111100011100100000111100111111010111110110111011110,0,3,1,2,2.094395,2.333333,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,4,28
2530,9,001011111000100111100011111010000101101001111101010011111110011111011101111111110,1,6,7,5,2.094395,2.333333,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,0,8
2531,9,000010011000001101000001100000000111100000011011000001011100011100110100110111100,1,5,7,3,2.094395,2.375,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
2532,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,5,0,3,6,2.094395,2.375,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,3
2533,9,000010011000001101000001100000000111100000011011000001011100011100110100110111100,5,1,3,7,2.094395,2.375,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
2534,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,0,5,6,3,2.094395,2.375,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,3
2535,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,3,6,5,0,2.094395,2.375,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,3
2536,9,000010111000001111000001111000001001100000111011100011111010010111011100111111000,3,7,8,6,2.094395,2.375,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,0,4
2537,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,6,3,0,5,2.094395,2.375,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,3
2538,9,000010111000001111000001111000001001100000111011100011111010010111011100111111000,7,3,6,8,2.094395,2.375,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,0,4
2539,9,000010111000001111000001111000001001100000111011100011111010010111011100111111000,7,3,8,6,2.094395,2.375,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,4
2540,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,6,3,5,0,2.094395,2.375,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
2541,9,000010111000001111000001111000001001100000111011100011111010010111011100111111000,3,7,6,8,2.094395,2.375,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,4
2542,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,3,6,0,5,2.094395,2.375,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,3
2543,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,0,5,3,6,2.094395,2.375,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,3
2544,9,000010011000001101000001100000000111100000011011000001011100011100110100110111100,5,1,7,3,2.094395,2.375,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
2545,9,000101111000010111000001101100000011010000111101000011111010011110111100111111100,5,0,6,3,2.094395,2.375,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
2546,9,000010011000001101000001100000000111100000011011000001011100011100110100110111100,1,5,3,7,2.094395,2.375,0.588003,3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,2
2547,8,0001011100001001000000101000011101000000100100011011000111010110,5,1,7,2,2.094395,2.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,16,84
2548,7,0010111000111110001100100001111001111101011101110,0,3,2,1,2.094395,2.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,4,28,180
2549,7,0010111000101110001010100010101000111010001110100,0,6,1,5,2.094395,2.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,104,956
2550,8,0001011100001001000000101000011101000000100100011011000111010110,1,5,2,7,2.094395,2.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,16,84
2551,7,0010111000111110001100100001111001111101011101110,3,0,1,2,2.094395,2.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,4,28,180
2552,8,0010111100010111100011110100010110100011111100111110110111111110,1,5,4,6,2.094395,2.5,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,8,88
2553,8,0000101100001001000001110000011011000010001100011011100111100110,0,4,5,2,2.094395,2.5,1.570796,2.094395,-2.094395,0.5,0.,0.866025,-0.523599,0.866025,-2.617994,0.5,0.,0,0,0,0,0,0,0,2,4
2554,8,0001111100001111000001111000001111000001111000111111010011111100,1,5,2,0,2.094395,2.5,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,1,2
2555,8,0000101100001001000001110000011011000010001100011011100111100110,4,0,2,5,2.094395,2.5,1.570796,-2.094395,-2.094395,0.5,0.,0.866025,-2.617994,0.866025,-0.523599,0.5,0.,0,0,0,0,0,0,0,2,4
2556,8,0001111100001111000001111000001111000001111000111111010011111100,5,1,0,2,2.094395,2.5,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,1,2
2557,8,0001111100001111000001111000001111000001111000111111010011111100,2,0,1,5,2.094395,2.5,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,1,2
2558,9,000011011000010111000001111000000111110001110101010011011110001111111001111101110,7,4,8,6,2.094395,2.5,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,8
2559,8,0000111100001111000011100000001111100101111010001111000111011010,3,4,6,5,2.094395,2.5,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,2,2
2560,8,0001111100001111000001111000001111000001111000111111010011111100,0,2,5,1,2.094395,2.5,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,1,2
2561,8,0000111100001111000011100000001111100101111010001111000111011010,4,3,5,6,2.094395,2.5,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,2,2
2562,9,000011011000010111000001111000000111110001110101010011011110001111111001111101110,4,7,6,8,2.094395,2.5,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,8
2563,8,0000111100001111000011100000001111100101111010001111000111011010,4,3,6,5,2.094395,2.5,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,2,2
2564,9,000011011000010111000001111000000111110001110101010011011110001111111001111101110,4,7,8,6,2.094395,2.5,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,8
2565,8,0001111100001111000001111000001111000001111000111111010011111100,0,2,1,5,2.094395,2.5,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,1,2
2566,9,000011011000010111000001111000000111110001110101010011011110001111111001111101110,7,4,6,8,2.094395,2.5,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,8
2567,8,0000111100001111000011100000001111100101111010001111000111011010,3,4,5,6,2.094395,2.5,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,2,2
2568,8,0001111100001111000001111000001111000001111000111111010011111100,2,0,5,1,2.094395,2.5,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,1,2
2569,8,0001111100001111000001111000001111000001111000111111010011111100,5,1,2,0,2.094395,2.5,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,1,2
2570,8,0000101100001001000001110000011011000010001100011011100111100110,4,0,5,2,2.094395,2.5,0.588003,0.,-2.245928,0.866025,0.,0.5,0.523599,0.5,0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,2,4
2571,8,0001111100001111000001111000001111000001111000111111010011111100,1,5,0,2,2.094395,2.5,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,1,2
2572,8,0000101100001001000001110000011011000010001100011011100111100110,0,4,2,5,2.094395,2.5,0.588003,3.141593,2.245928,0.866025,0.,0.5,2.617994,0.5,2.617994,0.866025,2.094395,0,0,0,0,0,0,0,2,4
2573,8,0001011100001001000000101000011101000000100100011011000111010110,1,5,7,2,2.094395,2.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,16,84
2574,7,0010111000111110001100100001111001111101011101110,3,0,2,1,2.094395,2.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,4,28,180
2575,7,0010111000101110001010100010101000111010001110100,0,6,5,1,2.094395,2.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,104,956
2576,8,0001011100001001000000101000011101000000100100011011000111010110,5,1,2,7,2.094395,2.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,16,84
2577,7,0010111000111110001100100001111001111101011101110,0,3,1,2,2.094395,2.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,4,28,180
2578,8,0010111100010111100011110100010110100011111100111110110111111110,1,5,6,4,2.094395,2.5,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,8,88
2579,9,000001111000001111000001001000000101000000011111000000110100000110010000111110000,0,1,1,0,2.094395,2.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2580,9,000001111000001111000001001000000101000000011111000000110100000110010000111110000,0,1,0,1,2.094395,2.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2581,9,000101101000010111000001010100000101010000011101000010110100001011011000110110100,0,6,1,5,2.094395,2.75,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,72
2582,9,000101101000010111000001010100000101010000011101000010110100001011011000110110100,0,6,4,5,2.094395,2.75,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,0,32
2583,9,000010111000001111000000101000000011100000100010000011111010011110101100111101100,0,5,1,4,2.094395,2.75,1.107149,0.,2.636232,0.5,0.,0.866025,-0.523599,0.866025,-0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,2
2584,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,4,2,5,8,2.094395,2.75,1.289761,-0.523599,2.245928,0.5,0.,0.866025,-0.523599,0.866025,-1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,3
2585,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,2,7,3,0,2.094395,2.75,1.107149,1.047198,-2.636232,0.5,0.,0.866025,-0.523599,0.866025,1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2586,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,5,8,6,0,2.094395,2.75,1.289761,1.570796,-2.245928,0.5,0.,0.866025,-0.523599,0.866025,2.617994,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2587,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,5,8,4,2,2.094395,2.75,1.289761,0.523599,2.245928,0.5,0.,0.866025,-1.570796,0.866025,-0.523599,0.5,1.047198,0,0,0,0,0,0,0,0,3
2588,9,000001111000001101000001010000000110000000001111000001110100001101100001110011110,2,3,5,6,2.094395,2.75,1.570796,3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,16
2589,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,8,5,2,4,2.094395,2.75,1.289761,2.617994,-2.245928,0.5,0.,0.866025,-1.570796,0.866025,-2.617994,0.5,-1.047198,0,0,0,0,0,0,0,0,3
2590,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,5,4,7,6,2.094395,2.75,1.107149,1.047198,2.636232,0.5,0.,0.866025,-1.570796,0.866025,0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,6
2591,9,000011111000001101000000111000000011100000011110000111111001001101111001111111110,0,7,5,1,2.094395,2.75,1.047198,1.570796,-3.141593,0.5,0.,0.866025,-1.570796,0.866025,1.570796,0.5,3.141593,0,0,0,0,0,0,0,0,4
2592,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,4,5,6,7,2.094395,2.75,1.107149,2.094395,-2.636232,0.5,0.,0.866025,-1.570796,0.866025,2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,6
2593,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,2,4,8,5,2.094395,2.75,1.289761,-2.617994,-2.245928,0.5,0.,0.866025,-2.617994,0.866025,-1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,3
2594,9,000010111000001111000000101000000011100000100010000011111010011110101100111101100,5,0,4,1,2.094395,2.75,1.107149,-3.141593,-2.636232,0.5,0.,0.866025,-2.617994,0.866025,-2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,2
2595,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,8,5,0,6,2.094395,2.75,1.289761,1.570796,2.245928,0.5,0.,0.866025,-2.617994,0.866025,0.523599,0.5,1.047198,0,0,0,0,0,0,0,0,2
2596,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,7,2,0,3,2.094395,2.75,1.107149,2.094395,2.636232,0.5,0.,0.866025,-2.617994,0.866025,1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
2597,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,7,6,5,4,2.094395,2.75,1.107149,-1.047198,2.636232,0.5,0.,0.866025,0.523599,0.866025,-1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,6
2598,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,0,6,8,5,2.094395,2.75,1.289761,-1.570796,2.245928,0.5,0.,0.866025,0.523599,0.866025,-2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,2
2599,9,000001111000001001000000101000000011000000011110000100101001000100110000111110000,6,1,5,2,2.094395,2.75,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,10
2600,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,7,3,6,8,2.094395,2.75,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2601,9,000001111000001010000001000000000111000000100111000001100110000110100001100101010,2,6,8,7,2.094395,2.75,1.570796,-2.094395,2.094395,0.5,0.,0.866025,0.523599,0.866025,2.617994,0.5,0.,0,0,0,0,0,0,0,0,2
2602,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,3,0,2,7,2.094395,2.75,1.107149,-1.047198,-2.636232,0.5,0.,0.866025,1.570796,0.866025,-0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2603,9,000011111000001101000000111000000011100000011110000111111001001101111001111111110,1,5,7,0,2.094395,2.75,1.047198,-1.570796,-3.141593,0.5,0.,0.866025,1.570796,0.866025,-1.570796,0.5,3.141593,0,0,0,0,0,0,0,0,4
2604,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,0,3,7,2,2.094395,2.75,1.107149,-2.094395,2.636232,0.5,0.,0.866025,1.570796,0.866025,-2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,1
2605,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,6,8,7,3,2.094395,2.75,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2606,9,000001111000001011000001001000000111000000101111000001100110001110100001111111110,1,3,4,2,2.094395,2.75,1.570796,-3.141593,2.094395,0.5,0.,0.866025,1.570796,0.866025,1.570796,0.5,0.,0,0,0,0,0,0,0,0,44
2607,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,8,6,3,7,2.094395,2.75,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,2
2608,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,6,0,5,8,2.094395,2.75,1.289761,-1.570796,-2.245928,0.5,0.,0.866025,2.617994,0.866025,-0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2609,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,6,7,4,5,2.094395,2.75,1.107149,-2.094395,-2.636232,0.5,0.,0.866025,2.617994,0.866025,-1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,6
2610,9,000001111000001010000001000000000111000000100111000001100110000110100001100101010,6,2,7,8,2.094395,2.75,1.570796,2.094395,2.094395,0.5,0.,0.866025,2.617994,0.866025,0.523599,0.5,0.,0,0,0,0,0,0,0,0,2
2611,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,3,7,8,6,2.094395,2.75,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,2
2612,9,000001111000001001000000101000000011000000011110000100101001000100110000111110000,1,6,2,5,2.094395,2.75,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,10
2613,9,000001111000001010000001000000000111000000100111000001100110000110100001100101010,6,2,8,7,2.094395,2.75,0.588003,0.,2.245928,0.866025,0.,0.5,-0.523599,0.5,-0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,2
2614,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,3,7,6,8,2.094395,2.75,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,2
2615,9,000001111000001001000000101000000011000000011110000100101001000100110000111110000,1,6,5,2,2.094395,2.75,1.570796,-1.047198,1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,10
2616,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,6,0,8,5,2.094395,2.75,0.523599,0.523599,3.141593,0.866025,0.,0.5,-0.523599,0.5,0.523599,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2617,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,6,7,5,4,2.094395,2.75,0.588003,1.047198,-2.245928,0.866025,0.,0.5,-0.523599,0.5,1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,6
2618,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,6,8,3,7,2.094395,2.75,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,2
2619,9,000001111000001011000001001000000111000000101111000001100110001110100001111111110,1,3,2,4,2.094395,2.75,1.570796,-3.141593,-1.047198,0.866025,0.,0.5,-1.570796,0.5,-1.570796,0.866025,0.,0,0,0,0,0,0,0,0,44
2620,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,8,6,7,3,2.094395,2.75,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
2621,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,3,0,7,2,2.094395,2.75,0.588003,1.047198,2.245928,0.866025,0.,0.5,-1.570796,0.5,0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2622,9,000010100000001110000001011000000001100000011011000101110001011011010101001111110,0,1,2,6,2.094395,2.75,0.523599,1.570796,-3.141593,0.866025,0.,0.5,-1.570796,0.5,1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,4
2623,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,0,3,2,7,2.094395,2.75,0.588003,2.094395,-2.245928,0.866025,0.,0.5,-1.570796,0.5,2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2624,9,000001111000001001000000101000000011000000011110000100101001000100110000111110000,6,1,2,5,2.094395,2.75,1.570796,1.047198,1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,10
2625,9,000011111000011111000001100000000111110000011111000001111100011110110100110111100,7,3,8,6,2.094395,2.75,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,2
2626,9,000001111000001010000001000000000111000000100111000001100110000110100001100101010,2,6,7,8,2.094395,2.75,0.588003,3.141593,-2.245928,0.866025,0.,0.5,-2.617994,0.5,-2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,2
2627,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,7,6,4,5,2.094395,2.75,0.588003,2.094395,2.245928,0.866025,0.,0.5,-2.617994,0.5,1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,6
2628,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,0,6,5,8,2.094395,2.75,0.523599,2.617994,3.141593,0.866025,0.,0.5,-2.617994,0.5,2.617994,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2629,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,8,5,6,0,2.094395,2.75,0.523599,-0.523599,3.141593,0.866025,0.,0.5,0.523599,0.5,-0.523599,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2630,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,7,2,3,0,2.094395,2.75,0.588003,-1.047198,2.245928,0.866025,0.,0.5,0.523599,0.5,-1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2631,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,2,4,5,8,2.094395,2.75,0.857072,0.523599,-1.445468,0.866025,0.,0.5,0.523599,0.5,1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
2632,9,000010111000001111000000101000000011100000100010000011111010011110101100111101100,5,0,1,4,2.094395,2.75,1.570796,-2.094395,1.047198,0.866025,0.,0.5,0.523599,0.5,2.617994,0.866025,0.,0,0,0,0,0,0,0,0,2
2633,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,5,4,6,7,2.094395,2.75,0.588003,-1.047198,-2.245928,0.866025,0.,0.5,1.570796,0.5,-0.523599,0.866025,-2.094395,0,0,0,0,0,0,0,0,6
2634,9,000010100000001110000001011000000001100000011011000101110001011011010101001111110,2,6,0,1,2.094395,2.75,0.523599,-1.570796,-3.141593,0.866025,0.,0.5,1.570796,0.5,-1.570796,0.866025,-3.141593,0,0,0,0,0,0,0,0,4
2635,9,000010111000001111000001111000001100100000010011100001111100001111010001111001110,4,5,7,6,2.094395,2.75,0.588003,-2.094395,2.245928,0.866025,0.,0.5,1.570796,0.5,-2.617994,0.866025,2.094395,0,0,0,0,0,0,0,0,6
2636,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,5,8,2,4,2.094395,2.75,0.857072,-0.523599,-1.445468,0.866025,0.,0.5,1.570796,0.5,0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,3
2637,9,000001111000001101000001010000000110000000001111000001110100001101100001110011110,2,3,6,5,2.094395,2.75,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,16
2638,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,8,5,4,2,2.094395,2.75,0.857072,-2.617994,1.445468,0.866025,0.,0.5,1.570796,0.5,2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,3
2639,9,000001111000001100000001011000000110000000011111000001110100001101110001101011110,2,7,0,3,2.094395,2.75,0.588003,-2.094395,-2.245928,0.866025,0.,0.5,2.617994,0.5,-1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2640,9,000111111000011111000001111100000011110000101111000011111010000111101001111111010,5,8,0,6,2.094395,2.75,0.523599,-2.617994,3.141593,0.866025,0.,0.5,2.617994,0.5,-2.617994,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2641,9,000010111000001111000000101000000011100000100010000011111010011110101100111101100,0,5,4,1,2.094395,2.75,1.570796,2.094395,1.047198,0.866025,0.,0.5,2.617994,0.5,0.523599,0.866025,0.,0,0,0,0,0,0,0,0,2
2642,9,000010110000001111000001100000000011100000011011000001111000001110110001010111110,4,2,8,5,2.094395,2.75,0.857072,2.617994,1.445468,0.866025,0.,0.5,2.617994,0.5,1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,3
2643,9,000101101000010111000001010100000101010000011101000010110100001011011000110110100,0,6,5,1,2.094395,2.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,72
2644,9,000101101000010111000001010100000101010000011101000010110100001011011000110110100,0,6,5,4,2.094395,2.75,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,0,32
2645,9,000010101000001001000000011000000011100000101010000001100010001001100000111111100,2,3,3,2,2.094395,2.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
2646,9,000010101000001001000000011000000011100000101010000001100010001001100000111111100,2,3,2,3,2.094395,2.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
2647,9,000001001000000111000000111000000011000000010100000001011000000011110000111101000,1,2,2,1,2.094395,2.857143,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,40
2648,9,000001001000000111000000111000000011000000010100000001011000000011110000111101000,1,2,1,2,2.094395,2.857143,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,40
2649,9,000001100000001011000000111000000111000000011110000011101100000011111000011111000,7,8,8,7,2.094395,20.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,136
2650,9,000001100000001011000000111000000111000000011110000011101100000011111000011111000,7,8,7,8,2.094395,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,136
2651,9,000001010000000101000000101000000011000000011100000000011000010100110100011110000,1,2,2,1,2.094395,22.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,92
2652,9,000001010000000101000000101000000011000000011100000000011000010100110100011110000,1,2,1,2,2.094395,22.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,92
2653,9,000011111000001100000000111000000111100000001110000011111100000101101000101111000,2,3,3,2,2.094395,24.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,80
2654,9,000011111000001100000000111000000111100000001110000011111100000101101000101111000,2,3,2,3,2.094395,24.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,80
2655,9,000010100000001111000001111000000011100000011011000011111000000011111000011111000,7,8,8,7,2.094395,26.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
2656,9,000010100000001111000001111000000011100000011011000011111000000011111000011111000,7,8,7,8,2.094395,26.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
2657,9,000001011000001011000000111000000101000000010110000100001101000111010000111100000,0,1,1,0,2.094395,28.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
2658,9,000001011000001011000000111000000101000000010110000100001101000111010000111100000,0,1,0,1,2.094395,28.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
2659,7,0001011000010100000111000000010000010100011110010,3,1,6,2,2.094395,3.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,12,108,906
2660,6,001011000111100010010001111001110110,0,3,2,1,2.094395,3.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,4,20,164,1307
2661,9,000010111000001110000000011000000001100000100010000001110010001111000000101101100,0,6,5,0,2.094395,3.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,16,120,1216
2662,6,001011000111100010010001111000110100,0,4,1,5,2.094395,3.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,8,96,576,4726
2663,7,0001011000010100000111000000010000010100011110010,1,3,2,6,2.094395,3.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,12,108,906
2664,6,001011000111100010010001111001110110,3,0,1,2,2.094395,3.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,4,20,164,1307
2665,9,000010011000001011000000111000000111100000010010000001001100000111110000111101000,5,0,4,1,2.094395,3.,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,2
2666,9,000010011000001011000000111000000111100000010010000001001100000111110000111101000,0,5,1,4,2.094395,3.,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,2
2667,9,000010011000001011000000111000000111100000010010000001001100000111110000111101000,0,5,4,1,2.094395,3.,1.570796,-1.047198,1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,2
2668,9,000010011000001011000000111000000111100000010010000001001100000111110000111101000,5,0,1,4,2.094395,3.,1.570796,1.047198,1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,2
2669,7,0001011000010100000111000000010000010100011110010,1,3,6,2,2.094395,3.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,12,108,906
2670,6,001011000111100010010001111001110110,3,0,2,1,2.094395,3.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,4,20,164,1307
2671,9,000010111000001110000000011000000001100000100010000001110010001111000000101101100,6,0,5,0,2.094395,3.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,16,120,1216
2672,6,001011000111100010010001111000110100,0,4,5,1,2.094395,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,8,96,576,4726
2673,7,0001011000010100000111000000010000010100011110010,3,1,2,6,2.094395,3.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,12,108,906
2674,6,001011000111100010010001111001110110,0,3,1,2,2.094395,3.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,4,20,164,1307
2675,9,000011011000000101000000101000000001100001011100010011011000000100011001111111010,1,2,2,1,2.094395,3.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
2676,9,000010111000001111000000111000000001100000100010000011111010001111001000111101100,0,5,1,4,2.094395,3.25,1.107149,0.,2.636232,0.5,0.,0.866025,-0.523599,0.866025,-0.523599,0.5,2.094395,0,0,0,0,0,0,0,0,2
2677,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,3,8,1,4,2.094395,3.25,1.047198,0.523599,-3.141593,0.5,0.,0.866025,-0.523599,0.866025,0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
2678,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,6,2,7,4,2.094395,3.25,1.289761,1.570796,-2.245928,0.5,0.,0.866025,-0.523599,0.866025,2.617994,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2679,9,000110110000101110000011101110000101101000011011000011111100011110011101001111110,0,1,4,5,2.094395,3.25,1.570796,3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
2680,9,000010111000001111000000111000000001100000100010000011111010001111001000111101100,5,0,4,1,2.094395,3.25,1.107149,-3.141593,-2.636232,0.5,0.,0.866025,-2.617994,0.866025,-2.617994,0.5,-2.094395,0,0,0,0,0,0,0,0,2
2681,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,2,6,4,7,2.094395,3.25,1.289761,1.570796,2.245928,0.5,0.,0.866025,-2.617994,0.866025,0.523599,0.5,1.047198,0,0,0,0,0,0,0,0,2
2682,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,8,3,4,1,2.094395,3.25,1.047198,2.617994,3.141593,0.5,0.,0.866025,-2.617994,0.866025,2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
2683,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,1,4,3,8,2.094395,3.25,1.047198,-0.523599,-3.141593,0.5,0.,0.866025,0.523599,0.866025,-0.523599,0.5,-3.141593,0,0,0,0,0,0,0,0,1
2684,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,4,7,2,6,2.094395,3.25,1.289761,-1.570796,2.245928,0.5,0.,0.866025,0.523599,0.866025,-2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,2
2685,9,000101111000011011000001011100000111010000101111000010100110011111101100111110100,0,6,1,7,2.094395,3.25,1.107149,0.,-2.636232,0.5,0.,0.866025,0.523599,0.866025,0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,4
2686,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,0,1,8,5,2.094395,3.25,1.289761,0.523599,-2.245928,0.5,0.,0.866025,0.523599,0.866025,1.570796,0.5,-1.047198,0,0,0,0,0,0,0,0,1
2687,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,8,5,0,1,2.094395,3.25,1.289761,-0.523599,-2.245928,0.5,0.,0.866025,1.570796,0.866025,0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,1
2688,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,5,8,1,0,2.094395,3.25,1.289761,-2.617994,2.245928,0.5,0.,0.866025,1.570796,0.866025,2.617994,0.5,1.047198,0,0,0,0,0,0,0,0,1
2689,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,7,4,6,2,2.094395,3.25,1.289761,-1.570796,-2.245928,0.5,0.,0.866025,2.617994,0.866025,-0.523599,0.5,-1.047198,0,0,0,0,0,0,0,0,2
2690,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,4,1,8,3,2.094395,3.25,1.047198,-2.617994,3.141593,0.5,0.,0.866025,2.617994,0.866025,-2.617994,0.5,3.141593,0,0,0,0,0,0,0,0,1
2691,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,1,0,5,8,2.094395,3.25,1.289761,2.617994,2.245928,0.5,0.,0.866025,2.617994,0.866025,1.570796,0.5,1.047198,0,0,0,0,0,0,0,0,1
2692,9,000101111000011011000001011100000111010000101111000010100110011111101100111110100,6,0,7,1,2.094395,3.25,1.107149,3.141593,2.636232,0.5,0.,0.866025,2.617994,0.866025,2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,4
2693,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,1,0,8,5,2.094395,3.25,0.857072,-0.523599,1.445468,0.866025,0.,0.5,-0.523599,0.5,-1.570796,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2694,9,000101111000011011000001011100000111010000101111000010100110011111101100111110100,6,0,1,7,2.094395,3.25,1.570796,2.094395,-1.047198,0.866025,0.,0.5,-0.523599,0.5,-2.617994,0.866025,0.,0,0,0,0,0,0,0,0,4
2695,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,7,4,2,6,2.094395,3.25,0.523599,0.523599,3.141593,0.866025,0.,0.5,-0.523599,0.5,0.523599,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2696,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,4,1,3,8,2.094395,3.25,0.857072,1.570796,-1.445468,0.866025,0.,0.5,-0.523599,0.5,2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2697,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,8,5,1,0,2.094395,3.25,0.857072,0.523599,1.445468,0.866025,0.,0.5,-1.570796,0.5,-0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2698,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,5,8,0,1,2.094395,3.25,0.857072,2.617994,-1.445468,0.866025,0.,0.5,-1.570796,0.5,-2.617994,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2699,9,000101111000011011000001011100000111010000101111000010100110011111101100111110100,0,6,7,1,2.094395,3.25,1.570796,-2.094395,-1.047198,0.866025,0.,0.5,-2.617994,0.5,-0.523599,0.866025,0.,0,0,0,0,0,0,0,0,4
2700,9,000011111000010011000001111000000011110000110101000000101010001111110001111100110,0,1,5,8,2.094395,3.25,0.857072,-2.617994,-1.445468,0.866025,0.,0.5,-2.617994,0.5,-1.570796,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2701,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,1,4,8,3,2.094395,3.25,0.857072,1.570796,1.445468,0.866025,0.,0.5,-2.617994,0.5,0.523599,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2702,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,4,7,6,2,2.094395,3.25,0.523599,2.617994,3.141593,0.866025,0.,0.5,-2.617994,0.5,2.617994,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2703,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,2,6,7,4,2.094395,3.25,0.523599,-0.523599,3.141593,0.866025,0.,0.5,0.523599,0.5,-0.523599,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2704,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,8,3,1,4,2.094395,3.25,0.857072,-1.570796,1.445468,0.866025,0.,0.5,0.523599,0.5,-2.617994,0.866025,1.047198,0,0,0,0,0,0,0,0,1
2705,9,000010111000001111000000111000000001100000100010000011111010001111001000111101100,5,0,1,4,2.094395,3.25,1.570796,-2.094395,1.047198,0.866025,0.,0.5,0.523599,0.5,2.617994,0.866025,0.,0,0,0,0,0,0,0,0,2
2706,9,000110110000101110000011101110000101101000011011000011111100011110011101001111110,0,1,5,4,2.094395,3.25,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
2707,9,000011110000001111000001000000000111100000111111000001110110001110110001010111110,3,8,4,1,2.094395,3.25,0.857072,-1.570796,-1.445468,0.866025,0.,0.5,2.617994,0.5,-0.523599,0.866025,-1.047198,0,0,0,0,0,0,0,0,1
2708,9,000011010000010101000001011000000111110000011101000011010100011101111100011111100,6,2,4,7,2.094395,3.25,0.523599,-2.617994,3.141593,0.866025,0.,0.5,2.617994,0.5,-2.617994,0.866025,3.141593,0,0,0,0,0,0,0,0,2
2709,9,000010111000001111000000111000000001100000100010000011111010001111001000111101100,0,5,4,1,2.094395,3.25,1.570796,2.094395,1.047198,0.866025,0.,0.5,2.617994,0.5,0.523599,0.866025,0.,0,0,0,0,0,0,0,0,2
2710,9,000011011000000101000000101000000001100001011100010011011000000100011001111111010,1,2,1,2,2.094395,3.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
2711,9,000011111000000101000000011000000001100001111100010111110011000101011000111111000,8,1,2,8,2.094395,3.333333,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,6
2712,9,000101111000010111000000101100001111010000010100100111111101001110111001111101110,6,1,2,6,2.094395,3.333333,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,22
2713,8,0000110100000011000000110000000110000101100010010110000011111100,1,2,2,1,2.094395,3.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,236
2714,9,000011111000000101000000011000000001100001111100010111110011000101011000111111000,1,8,8,2,2.094395,3.333333,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,6
2715,9,000011111000000101000000011000000001100001111100010111110011000101011000111111000,1,8,2,8,2.094395,3.333333,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,6
2716,9,000101111000010111000000101100001111010000010100100111111101001110111001111101110,1,6,2,6,2.094395,3.333333,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,22
2717,8,0000110100000011000000110000000110000101100010010110000011111100,1,2,1,2,2.094395,3.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,236
2718,9,000011111000000101000000011000000001100001111100010111110011000101011000111111000,8,1,8,2,2.094395,3.333333,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,6
2719,9,000010011000001111000001111000000101100000011011000000011100000111010000111110000,1,2,2,1,2.094395,3.428571,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
2720,9,000010011000001111000001111000000101100000011011000000011100000111010000111110000,1,2,1,2,2.094395,3.428571,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
2721,9,000001011000000101000000011000000010000000010100000000010000001101110000111000100,0,4,3,2,2.094395,3.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,153
2722,8,0000111100000101000000110000000110000111110010001010100011111000,7,1,2,7,2.094395,3.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,6,569
2723,8,0001011100001111000001011000011101000010111100011101100111110110,5,1,2,5,2.094395,3.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,22,718
2724,7,0000101000001100000110000001100000101100001111100,1,2,2,1,2.094395,3.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,12,220,3418
2725,9,000001011000000101000000011000000010000000010100000000010000001101110000111000100,4,0,2,3,2.094395,3.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,153
2726,8,0000111100000101000000110000000110000111110010001010100011111000,1,7,7,2,2.094395,3.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,6,569
2727,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,0,1,6,8,2.094395,3.5,1.107149,1.047198,-2.636232,0.5,0.,0.866025,-0.523599,0.866025,1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2728,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,1,0,8,6,2.094395,3.5,1.107149,2.094395,2.636232,0.5,0.,0.866025,-2.617994,0.866025,1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
2729,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,6,8,0,1,2.094395,3.5,1.107149,-1.047198,-2.636232,0.5,0.,0.866025,1.570796,0.866025,-0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2730,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,8,6,1,0,2.094395,3.5,1.107149,-2.094395,2.636232,0.5,0.,0.866025,1.570796,0.866025,-2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,1
2731,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,6,8,1,0,2.094395,3.5,0.588003,1.047198,2.245928,0.866025,0.,0.5,-1.570796,0.5,0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2732,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,8,6,0,1,2.094395,3.5,0.588003,2.094395,-2.245928,0.866025,0.,0.5,-1.570796,0.5,2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2733,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,1,0,6,8,2.094395,3.5,0.588003,-1.047198,2.245928,0.866025,0.,0.5,0.523599,0.5,-1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2734,9,000011000000001110000000111000000101100000011110000011011100001011011000001111100,0,1,8,6,2.094395,3.5,0.588003,-2.094395,-2.245928,0.866025,0.,0.5,2.617994,0.5,-1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2735,9,000001011000000101000000011000000010000000010100000000010000001101110000111000100,4,0,3,2,2.094395,3.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,153
2736,8,0000111100000101000000110000000110000111110010001010100011111000,1,7,2,7,2.094395,3.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,6,569
2737,8,0001011100001111000001011000011101000010111100011101100111110110,1,5,2,5,2.094395,3.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,22,718
2738,7,0000101000001100000110000001100000101100001111100,1,2,1,2,2.094395,3.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,12,220,3418
2739,9,000001011000000101000000011000000010000000010100000000010000001101110000111000100,0,4,2,3,2.094395,3.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,153
2740,8,0000111100000101000000110000000110000111110010001010100011111000,7,1,7,2,2.094395,3.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,6,569
2741,9,000101111000010011000010011100001111011001101100110111100111000111101001111111010,1,2,2,1,2.094395,3.714286,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2742,9,000101111000010011000010011100001111011001101100110111100111000111101001111111010,1,2,1,2,2.094395,3.714286,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2743,9,000100110000010100000001011100000100010000011001000001110100001101010000001011100,4,1,8,4,2.094395,3.75,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,18
2744,8,0001011100001011000010111000010001100101100110001110000111101010,1,2,2,1,2.094395,3.75,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,244
2745,9,000011010000010110000001111000001111110001111101110001011110001111110001001111110,0,1,5,6,2.094395,3.75,1.570796,3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
2746,9,000011010000010110000001111000001111110001111101110001011110001111110001001111110,0,1,6,5,2.094395,3.75,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
2747,9,000100110000010100000001011100000100010000011001000001110100001101010000001011100,1,4,8,4,2.094395,3.75,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,18
2748,8,0001011100001011000010111000010001100101100110001110000111101010,1,2,1,2,2.094395,3.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,244
2749,9,000011010000001111000001111000000011100000101111000101011011000111100000011111000,1,2,2,1,2.094395,3.777778,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2750,9,000011010000001111000001111000000011100000101111000101011011000111100000011111000,1,2,1,2,2.094395,3.777778,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2751,9,000010110000001111000001111000000011100000011011000001111000000111110001011111010,1,2,2,1,2.094395,3.833333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
2752,9,000010110000001111000001111000000011100000011011000001111000000111110001011111010,1,2,1,2,2.094395,3.833333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
2753,9,000010111000001011000001011000000111100000011011000100100101000111110000111110000,7,8,8,7,2.094395,32.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2754,9,000010111000001011000001011000000111100000011011000100100101000111110000111110000,7,8,7,8,2.094395,32.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2755,9,000011010000001111000001111000000011100000101111000001011010000111100001011111010,1,2,2,1,2.094395,34.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
2756,9,000011010000001111000001111000000011100000101111000001011010000111100001011111010,1,2,1,2,2.094395,34.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
2757,8,0000011100000011000000100000000100000001100000001110000011011000,0,4,3,1,2.094395,4.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,69,1857
2758,7,0000111000010100000110000001110000010100001111000,6,1,2,6,2.094395,4.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,4,239,4615
2759,7,0001111000011100000111000100110100111100011110110,5,0,2,5,2.094395,4.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,8,312,4308
2760,6,000011000011000001000001110000111100,0,1,1,0,2.094395,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,76,1190,27164
2761,8,0000011100000011000000100000000100000001100000001110000011011000,4,0,1,3,2.094395,4.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,69,1857
2762,7,0000111000010100000110000001110000010100001111000,1,6,6,2,2.094395,4.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,4,239,4615
2763,8,0000011100000011000000100000000100000001100000001110000011011000,4,0,3,1,2.094395,4.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,69,1857
2764,7,0000111000010100000110000001110000010100001111000,1,6,2,6,2.094395,4.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,4,239,4615
2765,7,0001111000011100000111000100110100111100011110110,0,5,2,5,2.094395,4.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,8,312,4308
2766,6,000011000011000001000001110000111100,0,1,0,1,2.094395,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,76,1190,27164
2767,8,0000011100000011000000100000000100000001100000001110000011011000,0,4,1,3,2.094395,4.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,69,1857
2768,7,0000111000010100000110000001110000010100001111000,6,1,6,2,2.094395,4.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,4,239,4615
2769,9,000101101000011011000010100100000111011001010110010011101100000010111001110101010,0,7,3,5,2.094395,4.25,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2770,9,000101111000011111000001001100000111010000111111000111110111000110111000111111000,0,1,4,3,2.094395,4.25,1.570796,3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
2771,9,000101111000011111000001001100000111010000111111000111110111000110111000111111000,0,1,3,4,2.094395,4.25,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
2772,9,000101101000011011000010100100000111011001010110010011101100000010111001110101010,0,7,5,3,2.094395,4.25,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2773,9,000010011000001101000001011000000101100000011011000000010100001101010000111110100,8,1,6,2,2.094395,4.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,68
2774,9,001011111000101111100011111010000010101000011111000111111001001111111001111011110,1,6,5,8,2.094395,4.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,8
2775,9,000001001000000110000000100000000010000000001100000001011000001010100001100011110,2,7,3,6,2.094395,4.5,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,412
2776,9,000010011000001101000001011000000101100000011011000000010100001101010000111110100,1,8,2,6,2.094395,4.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,68
2777,9,001011111000101111100011111010000010101000011111000111111001001111111001111011110,6,1,8,5,2.094395,4.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,8
2778,9,000010010000001010000000101000000010100000001010000001001000001110100001001011110,0,7,3,5,2.094395,4.5,1.570796,1.570796,-3.141593,0.,0.,1.,0.,1.,3.141593,0.,0.,0,0,0,0,0,0,0,0,152
2779,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,3,6,0,4,2.094395,4.5,1.107149,1.047198,-2.636232,0.5,0.,0.866025,-0.523599,0.866025,1.570796,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2780,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,6,3,4,0,2.094395,4.5,1.107149,2.094395,2.636232,0.5,0.,0.866025,-2.617994,0.866025,1.570796,0.5,2.094395,0,0,0,0,0,0,0,0,1
2781,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,0,4,3,6,2.094395,4.5,1.107149,-1.047198,-2.636232,0.5,0.,0.866025,1.570796,0.866025,-0.523599,0.5,-2.094395,0,0,0,0,0,0,0,0,1
2782,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,4,0,6,3,2.094395,4.5,1.107149,-2.094395,2.636232,0.5,0.,0.866025,1.570796,0.866025,-2.617994,0.5,2.094395,0,0,0,0,0,0,0,0,1
2783,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,0,4,6,3,2.094395,4.5,0.588003,1.047198,2.245928,0.866025,0.,0.5,-1.570796,0.5,0.523599,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2784,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,4,0,3,6,2.094395,4.5,0.588003,2.094395,-2.245928,0.866025,0.,0.5,-1.570796,0.5,2.617994,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2785,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,6,3,0,4,2.094395,4.5,0.588003,-1.047198,2.245928,0.866025,0.,0.5,0.523599,0.5,-1.570796,0.866025,2.094395,0,0,0,0,0,0,0,0,1
2786,9,000011100000001111000000111000000011100001011110010000111000001011110000011110100,3,6,4,0,2.094395,4.5,0.588003,-2.094395,-2.245928,0.866025,0.,0.5,2.617994,0.5,-1.570796,0.866025,-2.094395,0,0,0,0,0,0,0,0,1
2787,9,000010011000001101000001011000000101100000011011000000010100001101010000111110100,1,8,6,2,2.094395,4.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,68
2788,9,001011111000101111100011111010000010101000011111000111111001001111111001111011110,6,1,5,8,2.094395,4.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,8
2789,9,000001001000000110000000100000000010000000001100000001011000001010100001100011110,2,7,6,3,2.094395,4.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,412
2790,9,000010011000001101000001011000000101100000011011000000010100001101010000111110100,8,1,2,6,2.094395,4.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,68
2791,9,001011111000101111100011111010000010101000011111000111111001001111111001111011110,1,6,8,5,2.094395,4.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,8
2792,9,000010010000001010000000101000000010100000001010000001001000001110100001001011110,0,7,5,3,2.094395,4.5,0.,0.,3.141593,1.,0.,0.,0.,0.,0.,1.,3.141593,0,0,0,0,0,0,0,0,152
2793,9,000011100000011010000001111000000111110000111111000001101110001011110001001111110,0,1,6,7,2.094395,4.75,1.570796,3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
2794,9,000011100000011010000001111000000111110000111111000001101110001011110001001111110,0,1,7,6,2.094395,4.75,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
2795,9,000011001000010101000001111000001111110000110101100011011110011001111100111101100,2,3,3,2,2.094395,40.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2796,9,000011001000010101000001111000001111110000110101100011011110011001111100111101100,2,3,2,3,2.094395,40.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2797,9,000111001000011111000011111100000110111000101111000011011110011011101100111011100,1,2,2,1,2.094395,42.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2798,9,000111001000011111000011111100000110111000101111000011011110011011101100111011100,1,2,1,2,2.094395,42.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2799,8,0000110100001011000001010000001111000000101000010101000011110100,7,0,5,1,2.094395,5.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,16,876
2800,9,000001101000000111000000011000000001000000001100000000110000000011000000111110000,8,2,5,3,2.094395,5.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,1164
2801,9,000001111000001011000000111000000010000000001110000001101000000111100000111011000,0,4,2,7,2.094395,5.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,56,938
2802,8,0000011000000100000000100000000100000001110000011010000100011110,1,6,2,5,2.094395,5.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,104,2404
2803,8,0000110100001011000001010000001111000000101000010101000011110100,0,7,1,5,2.094395,5.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,16,876
2804,9,000001101000000111000000011000000001000000001100000000110000000011000000111110000,2,8,3,5,2.094395,5.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,1164
2805,8,0000110100001011000001010000001111000000101000010101000011110100,0,7,5,1,2.094395,5.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,16,876
2806,9,000001101000000111000000011000000001000000001100000000110000000011000000111110000,2,8,5,3,2.094395,5.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,1164
2807,9,000001111000001011000000111000000010000000001110000001101000000111100000111011000,4,0,2,7,2.094395,5.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,56,938
2808,8,0000011000000100000000100000000100000001110000011010000100011110,1,6,5,2,2.094395,5.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,104,2404
2809,8,0000110100001011000001010000001111000000101000010101000011110100,7,0,1,5,2.094395,5.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,16,876
2810,9,000001101000000111000000011000000001000000001100000000110000000011000000111110000,8,2,3,5,2.094395,5.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,1164
2811,9,000110011000001111000001111100010011100100011011000000011000000111110000111110000,1,2,2,1,2.094395,5.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
2812,9,000110011000001111000001111100010011100100011011000000011000000111110000111110000,1,2,1,2,2.094395,5.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
2813,9,001010111000101101100010111010001011101000101010100010111010001101101000111110100,5,1,6,5,2.094395,5.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,3
2814,9,000101111000010111000001001100000001010000110101000001110010010110010100111101000,3,2,5,3,2.094395,5.5,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,49
2815,8,0001011100001010000010101000010101100101100110011110000010011100,1,2,2,1,2.094395,5.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,428
2816,9,001010111000101101100010111010001011101000101010100010111010001101101000111110100,1,5,5,6,2.094395,5.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,3
2817,9,000101111000010111000001001100000001010000110101000001110010010110010100111101000,2,3,3,5,2.094395,5.5,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,49
2818,9,001010111000101101100010111010001011101000101010100010111010001101101000111110100,1,5,6,5,2.094395,5.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,3
2819,9,000101111000010111000001001100000001010000110101000001110010010110010100111101000,2,3,5,3,2.094395,5.5,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,49
2820,8,0001011100001010000010101000010101100101100110011110000010011100,1,2,1,2,2.094395,5.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,428
2821,9,001010111000101101100010111010001011101000101010100010111010001101101000111110100,5,1,5,6,2.094395,5.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,3
2822,9,000101111000010111000001001100000001010000110101000001110010010110010100111101000,3,2,3,5,2.094395,5.5,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,49
2823,9,000001101000001010000000111000000111000000001110000001101100001011100000101111100,2,3,3,2,2.094395,5.75,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
2824,9,000001101000001010000000111000000111000000001110000001101100001011100000101111100,2,3,2,3,2.094395,5.75,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
2825,8,0001101000010101000011111100011110100010011100011011100101110110,4,7,6,4,2.094395,6.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,5,555
2826,8,0001011000001011000001011000000101000010101000011100100001110100,3,2,5,3,2.094395,6.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,40,782
2827,9,000001010000000110000000101000000010000000001100000001011000000110100000001011000,2,0,1,2,2.094395,6.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,928
2828,7,0001011000011000001101000001011000111100001001100,1,2,2,1,2.094395,6.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,16,200,5252
2829,8,0001101000010101000011111100011110100010011100011011100101110110,7,4,4,6,2.094395,6.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,5,555
2830,8,0001011000001011000001011000000101000010101000011100100001110100,2,3,3,5,2.094395,6.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,40,782
2831,8,0001101000010101000011111100011110100010011100011011100101110110,7,4,6,4,2.094395,6.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,5,555
2832,8,0001011000001011000001011000000101000010101000011100100001110100,2,3,5,3,2.094395,6.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,40,782
2833,9,000001010000000110000000101000000010000000001100000001011000000110100000001011000,0,2,1,2,2.094395,6.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,928
2834,7,0001011000011000001101000001011000111100001001100,1,2,1,2,2.094395,6.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,16,200,5252
2835,8,0001101000010101000011111100011110100010011100011011100101110110,4,7,4,6,2.094395,6.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,5,555
2836,8,0001011000001011000001011000000101000010101000011100100001110100,3,2,3,5,2.094395,6.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,40,782
2837,9,000011101000011011000001111000000111110000111111000001101110000011110000111111000,0,1,6,7,2.094395,6.25,1.570796,3.141593,-2.094395,0.5,0.,0.866025,-1.570796,0.866025,-1.570796,0.5,0.,0,0,0,0,0,0,0,0,4
2838,9,000011101000011011000001111000000111110000111111000001101110000011110000111111000,0,1,7,6,2.094395,6.25,1.570796,3.141593,1.047198,0.866025,0.,0.5,1.570796,0.5,1.570796,0.866025,0.,0,0,0,0,0,0,0,0,4
2839,9,000010110000001110000001001000000111100000001011000000110100011110100101001110110,0,4,2,1,2.094395,6.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
2840,9,000010110000001110000001001000000111100000001011000000110100011110100101001110110,0,4,1,2,2.094395,6.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
2841,9,000001110000001011000000101000000011000000010110000000101000001110110000011100100,7,1,3,4,2.094395,7.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,56
2842,9,000010111000001111000001101000000001100000011011000000111000011110010100111110100,1,5,4,8,2.094395,7.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,4
2843,9,000001111000001011000000110000000010000000001110000001101000001111100000110011100,0,6,4,7,2.094395,7.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,104
2844,8,0000101000000110000001010000001110000001011000001101000100111010,0,4,2,1,2.094395,7.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,532
2845,9,000001110000001011000000101000000011000000010110000000101000001110110000011100100,1,7,4,3,2.094395,7.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,56
2846,9,000010111000001111000001101000000001100000011011000000111000011110010100111110100,5,1,8,4,2.094395,7.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,4
2847,9,000001110000001011000000101000000011000000010110000000101000001110110000011100100,1,7,3,4,2.094395,7.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,56
2848,9,000010111000001111000001101000000001100000011011000000111000011110010100111110100,5,1,4,8,2.094395,7.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,4
2849,9,000001111000001011000000110000000010000000001110000001101000001111100000110011100,6,0,4,7,2.094395,7.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,104
2850,8,0000101000000110000001010000001110000001011000001101000100111010,0,4,1,2,2.094395,7.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,532
2851,9,000001110000001011000000101000000011000000010110000000101000001110110000011100100,7,1,4,3,2.094395,7.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,56
2852,9,000010111000001111000001101000000001100000011011000000111000011110010100111110100,1,5,8,4,2.094395,7.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,4
2853,9,000011011000000111000000111000000011100001011100010011011000000111111000111111000,7,8,8,7,2.094395,7.333333,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
2854,9,000011011000000111000000111000000011100001011100010011011000000111111000111111000,7,8,7,8,2.094395,7.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
2855,9,000010011000001101000001011000000101100000011011000000010100000101010000111110000,8,6,7,8,2.094395,7.5,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,56
2856,8,0000101100000111000001110000001110000011011000001111100011111000,6,7,7,6,2.094395,7.5,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,408
2857,9,000010011000001101000001011000000101100000011011000000010100000101010000111110000,6,8,8,7,2.094395,7.5,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,56
2858,9,000010011000001101000001011000000101100000011011000000010100000101010000111110000,6,8,7,8,2.094395,7.5,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,56
2859,8,0000101100000111000001110000001110000011011000001111100011111000,6,7,6,7,2.094395,7.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,408
2860,9,000010011000001101000001011000000101100000011011000000010100000101010000111110000,8,6,8,7,2.094395,7.5,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,56
2861,8,0000110100001011000001010000001111000000101000000101000011110000,7,5,6,7,2.094395,8.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,18,336
2862,9,000001110000001011000000101000000011000000001110000011101000001110101000011111100,3,1,5,3,2.094395,8.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,182
2863,9,000010111000001111000001011000000111100000011011000000110100001111110000111110100,7,0,8,7,2.094395,8.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,154
2864,7,0000111000011100000110000011110000011110001111000,5,6,6,5,2.094395,8.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,132,3550
2865,8,0000110100001011000001010000001111000000101000000101000011110000,5,7,7,6,2.094395,8.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,18,336
2866,9,000001110000001011000000101000000011000000001110000011101000001110101000011111100,1,3,3,5,2.094395,8.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,182
2867,8,0000110100001011000001010000001111000000101000000101000011110000,5,7,6,7,2.094395,8.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,18,336
2868,9,000001110000001011000000101000000011000000001110000011101000001110101000011111100,1,3,5,3,2.094395,8.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,182
2869,9,000010111000001111000001011000000111100000011011000000110100001111110000111110100,0,7,8,7,2.094395,8.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,154
2870,7,0000111000011100000110000011110000011110001111000,5,6,5,6,2.094395,8.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,132,3550
2871,8,0000110100001011000001010000001111000000101000000101000011110000,7,5,7,6,2.094395,8.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,18,336
2872,9,000001110000001011000000101000000011000000001110000011101000001110101000011111100,3,1,3,5,2.094395,8.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,182
2873,9,000100111000011100000011011100000111011001010011010001110100000101110001101101010,4,8,5,7,2.094395,8.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2874,9,000100111000011100000011011100000111011001010011010001110100000101110001101101010,4,8,7,5,2.094395,8.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2875,9,000001101000001011000000111000000001000000001110000010101000000011001000111110000,7,3,8,5,2.094395,9.,1.570796,-0.523599,3.141593,0.,0.,1.,0.,1.,-1.047198,0.,0.,0,0,0,0,0,0,0,0,24
2876,9,000100110000010111000001001100000101010000011001000000110100011110010100011110100,0,4,3,1,2.094395,9.,1.570796,-1.047198,3.141593,0.,0.,1.,0.,1.,-2.094395,0.,0.,0,0,0,0,0,0,0,0,16
2877,8,0001101100010111000011001100010110100010011100001100100111010010,0,6,1,3,2.094395,9.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,192
2878,9,000001101000001011000000111000000001000000001110000010101000000011001000111110000,3,7,5,8,2.094395,9.,1.570796,0.523599,-3.141593,0.,0.,1.,0.,1.,1.047198,0.,0.,0,0,0,0,0,0,0,0,24
2879,9,000100110000010111000001001100000101010000011001000000110100011110010100011110100,4,0,1,3,2.094395,9.,1.570796,1.047198,-3.141593,0.,0.,1.,0.,1.,2.094395,0.,0.,0,0,0,0,0,0,0,0,16
2880,9,000001101000001011000000111000000001000000001110000010101000000011001000111110000,3,7,8,5,2.094395,9.,0.,0.,-1.047198,1.,0.,0.,0.,0.,0.,1.,-1.047198,0,0,0,0,0,0,0,0,24
2881,9,000100110000010111000001001100000101010000011001000000110100011110010100011110100,4,0,3,1,2.094395,9.,0.,0.,-2.094395,1.,0.,0.,0.,0.,0.,1.,-2.094395,0,0,0,0,0,0,0,0,16
2882,8,0001101100010111000011001100010110100010011100001100100111010010,0,6,3,1,2.094395,9.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,192
2883,9,000001101000001011000000111000000001000000001110000010101000000011001000111110000,7,3,5,8,2.094395,9.,0.,0.,1.047198,1.,0.,0.,0.,0.,0.,1.,1.047198,0,0,0,0,0,0,0,0,24
2884,9,000100110000010111000001001100000101010000011001000000110100011110010100011110100,0,4,1,3,2.094395,9.,0.,0.,2.094395,1.,0.,0.,0.,0.,0.,1.,2.094395,0,0,0,0,0,0,0,0,16
2885,9,000110011000001101000001101100010011100100011011000111011001010100111100111111000,1,2,2,1,2.094395,9.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2886,9,000110011000001101000001101100010011100100011011000111011001010100111100111111000,1,2,1,2,2.094395,9.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2887,9,000101101000010111000001101100000011010000111101000011111010001010111000111111100,0,5,3,0,2.094395,9.5,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,0,8
2888,8,0001001100001101000011011000001101100111011010101001110011111000,1,2,2,1,2.094395,9.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,112
2889,9,000101101000010111000001101100000011010000111101000011111010001010111000111111100,5,0,3,0,2.094395,9.5,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,0,8
2890,8,0001001100001101000011011000001101100111011010101001110011111000,1,2,1,2,2.094395,9.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,112
2891,2,0000,0,1,1,0,2.356194,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
2892,2,0000,0,1,0,1,2.356194,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
2893,9,000000101000000101000000011000000011000000001000000001110000000001100000111111000,4,5,5,4,2.356194,0.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2894,9,000000101000000101000000011000000011000000001000000001110000000001100000111111000,4,5,4,5,2.356194,0.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2895,9,000000100000000100000000011000000011000000001000000001110000001001100000001111100,4,5,5,4,2.356194,0.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2896,9,000000100000000100000000011000000011000000001000000001110000001001100000001111100,4,5,4,5,2.356194,0.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2897,9,000010111000001110000000001000000001100000100010000011110010001110001000101101100,2,3,3,2,2.356194,0.686292,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2898,9,000010111000001110000000001000000001100000100010000011110010001110001000101101100,2,3,2,3,2.356194,0.686292,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2899,9,000000101000000101000000011000000010000000001000000001110000000001100000111011000,4,5,5,4,2.356194,0.8,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2900,9,000000101000000101000000011000000010000000001000000001110000000001100000111011000,4,5,4,5,2.356194,0.8,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2901,9,000000101000000101000000011000000011000000001000000001110000001001100000111111100,4,5,5,4,2.356194,0.920991,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2902,9,000000101000000101000000011000000011000000001000000001110000001001100000111111100,4,5,4,5,2.356194,0.920991,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2903,9,000001001000000111000000111000000011000000011100000001011000000011110001111111010,3,4,4,3,2.356194,0.931773,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2904,9,000001001000000111000000111000000011000000011100000001011000000011110001111111010,3,4,3,4,2.356194,0.931773,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2905,9,000000101000000100000000011000000011000000001000000001110000001001100000101111100,4,5,5,4,2.356194,0.958871,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2906,9,000000101000000100000000011000000011000000001000000001110000001001100000101111100,4,5,4,5,2.356194,0.958871,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2907,7,0000100000001100000110000001100000001100000111000,3,0,4,3,2.356194,1.,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,3,19,71
2908,4,0010000110000100,0,3,1,2,2.356194,1.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,36,72,256,864
2909,7,0000100000001100000110000001100000001100000111000,0,3,3,4,2.356194,1.,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,3,19,71
2910,7,0000100000001100000110000001100000001100000111000,0,3,4,3,2.356194,1.,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,3,19,71
2911,4,0010000110000100,0,3,2,1,2.356194,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,36,72,256,864
2912,7,0000100000001100000110000001100000001100000111000,3,0,3,4,2.356194,1.,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,3,19,71
2913,9,000000100000000100000000011000000010000000001000000001110000001001100000001011100,4,5,5,4,2.356194,1.333333,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2914,9,000000100000000100000000011000000010000000001000000001110000001001100000001011100,4,5,4,5,2.356194,1.333333,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2915,9,000010110000001111000000001000000001100000101010000010110010000110001000011110000,2,3,3,2,2.356194,1.372583,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2916,9,000010110000001111000000001000000001100000101010000010110010000110001000011110000,2,3,2,3,2.356194,1.372583,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2917,8,0000011100000111000000110000001100000011110000001111100011111000,0,1,1,0,2.356194,1.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,24
2918,8,0000011100000111000000110000001100000011110000001111100011111000,0,1,0,1,2.356194,1.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,24
2919,8,0000100100000101000000110000001110000001010000010011000011111100,0,5,1,4,2.356194,1.585786,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,32
2920,8,0000100100000101000000110000001110000001010000010011000011111100,0,5,4,1,2.356194,1.585786,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,32
2921,9,000000101000000101000000010000000010000000001000000001110000001001100001110011110,4,5,5,4,2.356194,1.707107,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2922,9,000000101000000101000000010000000010000000001000000001110000001001100001110011110,4,5,4,5,2.356194,1.707107,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2923,9,000001001000000101000000101000000010000000010100000001011000011000110101111001110,1,2,2,1,2.356194,1.744521,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2924,9,000001001000000101000000101000000010000000010100000001011000011000110101111001110,1,2,1,2,2.356194,1.744521,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2925,8,0000111000001101000010110000011111100000110100001011000001110000,0,1,6,7,2.356194,1.8,1.570796,-3.141593,-2.214297,0.447214,0.,0.894427,-1.570796,0.894427,-1.570796,0.447214,0.,0,0,0,0,0,0,0,24,24
2926,8,0000111000001101000010110000011111100000110100001011000001110000,0,1,7,6,2.356194,1.8,1.570796,3.141593,0.927295,0.894427,0.,0.447214,1.570796,0.447214,1.570796,0.894427,0.,0,0,0,0,0,0,0,24,24
2927,9,000000101000000100000000010000000010000000001000000001110000001001100001100011110,4,5,5,4,2.356194,1.841983,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2928,9,000000101000000100000000010000000010000000001000000001110000001001100001100011110,4,5,4,5,2.356194,1.841983,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2929,9,000011011000001111000001111000000011100000111111000110011011001111111000111110100,1,2,2,1,2.356194,1.897358,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2930,9,000011011000001111000001111000000011100000111111000110011011001111111000111110100,1,2,1,2,2.356194,1.897358,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2931,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,7,0,1,6,2.356194,1.91912,0.955317,-3.141593,-3.141593,0.57735,0.,0.816497,-3.141593,0.816497,-3.141593,0.57735,3.141593,0,0,0,0,0,0,0,0,2
2932,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,0,7,6,1,2.356194,1.91912,0.955317,0.,-3.141593,0.57735,0.,0.816497,0.,0.816497,0.,0.57735,3.141593,0,0,0,0,0,0,0,0,2
2933,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,7,0,6,1,2.356194,1.91912,1.570796,1.570796,-1.230959,0.816497,0.,0.57735,0.,0.57735,3.141593,0.816497,0.,0,0,0,0,0,0,0,0,2
2934,9,000110111000101111000011010110000110101000111011000001110110001111110000110011100,0,7,1,6,2.356194,1.91912,1.570796,-1.570796,-1.230959,0.816497,0.,0.57735,3.141593,0.57735,0.,0.816497,0.,0,0,0,0,0,0,0,0,2
2935,8,0000100100000111000001110000000110000000011000000110000011110000,1,2,2,1,2.356194,10.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,56
2936,8,0000100100000111000001110000000110000000011000000110000011110000,1,2,1,2,2.356194,10.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,56
2937,9,000010111000001101000001011000001011100000110011100111110011001101111000111101100,2,3,3,2,2.356194,10.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
2938,9,000010111000001101000001011000001011100000110011100111110011001101111000111101100,2,3,2,3,2.356194,10.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
2939,9,000011011000001111000001111000000011100000101111000010011010000111101001111110010,1,2,2,1,2.356194,102.911688,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2940,9,000011011000001111000001111000000011100000101111000010011010000111101001111110010,1,2,1,2,2.356194,102.911688,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2941,6,000011000011000001000001110001111110,2,3,3,2,2.356194,11.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,24,112,504
2942,6,000011000011000001000001110001111110,2,3,2,3,2.356194,11.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,24,112,504
2943,9,000011110000010001000001111000001111110000011101100010101100001101111000011110100,2,3,3,2,2.356194,116.568543,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
2944,9,000011110000010001000001111000001111110000011101100010101100001101111000011110100,2,3,2,3,2.356194,116.568543,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
2945,8,0000010100000011000000110000001000000001100000000111000011101000,1,2,2,1,2.356194,12.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,92
2946,8,0000010100000011000000110000001000000001100000000111000011101000,1,2,1,2,2.356194,12.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,92
2947,9,000001101000000111000000111000000011000000011100000001111000000011110001111111010,1,2,2,1,2.356194,12.323521,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2948,9,000001101000000111000000111000000011000000011100000001111000000011110001111111010,1,2,1,2,2.356194,12.323521,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2949,9,000011101000011101000011011000000110111000011111000011110100010001111101111011010,0,1,1,0,2.356194,12.577846,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2950,9,000011101000011101000011011000000110111000011111000011110100010001111101111011010,0,1,0,1,2.356194,12.577846,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2951,8,0000011100000111000000110000001100000001110000001111000111111010,0,1,1,0,2.356194,12.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,76
2952,8,0000011100000111000000110000001100000001110000001111000111111010,0,1,0,1,2.356194,12.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,76
2953,9,000011111000011111000001111000000110110000001111000111111101011111101101111011110,0,1,1,0,2.356194,126.225397,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
2954,9,000011111000011111000001111000000110110000001111000111111101011111101101111011110,0,1,0,1,2.356194,126.225397,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
2955,6,000101000011000011100001011001111110,1,2,2,1,2.356194,13.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,24,176,1244
2956,6,000101000011000011100001011001111110,1,2,1,2,2.356194,13.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,24,176,1244
2957,8,0000101100000110000001010000001010000001011000011101000110101110,1,6,3,4,2.356194,14.656854,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,16,64
2958,8,0000100100000101000000110000001010000001010000010011000111101110,0,5,1,4,2.356194,14.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,32,148
2959,8,0000101100000110000001010000001010000001011000011101000110101110,6,1,3,4,2.356194,14.656854,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,16,64
2960,8,0000100100000101000000110000001010000001010000010011000111101110,0,5,4,1,2.356194,14.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,32,148
2961,8,0001111100001111000011111000001011100001111000011111000011101100,1,2,2,1,2.356194,15.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
2962,8,0001111100001111000011111000001011100001111000011111000011101100,1,2,1,2,2.356194,15.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
2963,9,000001101000001010000000111000000111000000001110000111101101001011101000101111100,2,3,3,2,2.356194,15.962874,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2964,9,000001101000001010000000111000000111000000001110000111101101001011101000101111100,2,3,2,3,2.356194,15.962874,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2965,8,0000111100000111000001110000000110000011111000001110100111111010,1,2,2,1,2.356194,159.195959,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
2966,8,0000111100000111000001110000000110000011111000001110100111111010,1,2,1,2,2.356194,159.195959,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
2967,9,000011111000011111000001011000000101110000110111000000110110000111010001111100010,0,1,1,0,2.356194,16.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
2968,9,000011111000011111000001011000000101110000110111000000110110000111010001111100010,0,1,0,1,2.356194,16.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
2969,9,000001011000000110000000101000000011000000011100000001011000011110110100101111100,3,4,4,3,2.356194,17.485281,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2970,9,000001011000000110000000101000000011000000011100000001011000011110110100101111100,3,4,3,4,2.356194,17.485281,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2971,9,000001010000001001000000110000000101000000101110000011001110010101001101010111010,3,4,4,3,2.356194,17.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
2972,9,000001010000001001000000110000000101000000101110000011001110010101001101010111010,3,4,3,4,2.356194,17.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
2973,9,000101111000010111000010110100001111011001111100110111111111001111111001110111110,6,7,7,6,2.356194,18.343146,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2974,9,000101111000010111000010110100001111011001111100110111111111001111111001110111110,6,7,6,7,2.356194,18.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2975,9,000001111000001010000000101000000011000000011110000011101000001110111001101111110,3,4,4,3,2.356194,18.485281,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
2976,9,000001111000001010000000101000000011000000011110000011101000001110111001101111110,3,4,3,4,2.356194,18.485281,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
2977,8,0000010100000010000000100000000100000001100000000110000010011000,1,5,5,2,2.356194,2.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,4,24
2978,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,0,4,3,5,2.356194,2.,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,8
2979,6,000010000010000001000001110000001100,0,3,2,1,2.356194,2.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,16,36,152,656
2980,8,0000010100000010000000100000000100000001100000000110000010011000,5,1,2,5,2.356194,2.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,4,24
2981,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,4,0,5,3,2.356194,2.,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,8
2982,6,000110000101000011110000101000011000,0,1,4,5,2.356194,2.,1.570796,0.,1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,12,12,24,48
2983,6,000110000101000011110000101000011000,0,1,5,4,2.356194,2.,1.570796,0.,-1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,12,12,24,48
2984,8,0000010100000010000000100000000100000001100000000110000010011000,5,1,5,2,2.356194,2.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,4,24
2985,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,4,0,3,5,2.356194,2.,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,8
2986,6,000010000010000001000001110000001100,0,3,1,2,2.356194,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,16,36,152,656
2987,8,0000010100000010000000100000000100000001100000000110000010011000,1,5,2,5,2.356194,2.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,4,24
2988,9,000001001000000101000000101000000010000000010100000000011000000000110000111000000,0,4,5,3,2.356194,2.,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,8
2989,8,0000100100000101000000100000001010000001010000010011000111001110,0,5,1,4,2.356194,2.171573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,32
2990,8,0000100100000101000000100000001010000001010000010011000111001110,0,5,4,1,2.356194,2.171573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,32
2991,9,000001100000001011000000111000000111000000011110000000101100000011110000011110000,2,3,3,2,2.356194,2.4,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2992,9,000001100000001011000000111000000111000000011110000000101100000011110000011110000,2,3,2,3,2.356194,2.4,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2993,9,000010111000001111000001111000000110100000001011000001111100000111100000111011000,1,2,2,1,2.356194,2.479435,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2994,9,000010111000001111000001111000000110100000001011000001111100000111100000111011000,1,2,1,2,2.356194,2.479435,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2995,8,0000101100000111000001110000001110000000011000001111000011110000,1,2,2,1,2.356194,2.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,24
2996,8,0000101100000111000001110000001110000000011000001111000011110000,1,2,1,2,2.356194,2.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,24
2997,9,000000110000000101000000011000000011000000001000000001110000000101100000011111000,2,3,3,2,2.356194,2.666667,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
2998,9,000000110000000101000000011000000011000000001000000001110000000101100000011111000,2,3,2,3,2.356194,2.666667,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
2999,9,000001111000001111000001001000000111000000111111000011110110010110111101111111010,0,1,1,0,2.356194,2.686291,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3000,9,000001111000001111000001001000000111000000111111000011110110010110111101111111010,0,1,0,1,2.356194,2.686291,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3001,9,000001101000001010000000111000000111000000011110000000101100001011110000101110100,2,3,3,2,2.356194,2.738796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3002,9,000001101000001010000000111000000111000000011110000000101100001011110000101110100,2,3,2,3,2.356194,2.738796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3003,9,000001011000000111000000111000000010000000010100000001011000001111110000111001100,1,2,2,1,2.356194,2.920991,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3004,9,000001011000000111000000111000000010000000010100000001011000001111110000111001100,1,2,1,2,2.356194,2.920991,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3005,9,000000101000000101000000011000000010000000001000000001110000001001100000111011100,4,5,5,4,2.356194,2.978083,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3006,9,000000101000000101000000011000000010000000001000000001110000001001100000111011100,4,5,4,5,2.356194,2.978083,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3007,9,000011000000010111000001111000001111110000011101100010011100001011111000011110100,2,3,3,2,2.356194,20.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3008,9,000011000000010111000001111000001111110000011101100010011100001011111000011110100,2,3,2,3,2.356194,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3009,9,000011011000001001000000111000000111100000010110000001001100011101110100111101100,2,3,3,2,2.356194,21.656854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,56
3010,9,000011011000001001000000111000000111100000010110000001001100011101110100111101100,2,3,2,3,2.356194,21.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,56
3011,6,000011000010000001000001110001101110,2,3,3,2,2.356194,23.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,32,180,1064
3012,6,000011000010000001000001110001101110,2,3,2,3,2.356194,23.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,32,180,1064
3013,8,0000100100000101000000110000001010000000010000000011000111100010,0,5,1,4,2.356194,24.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,48
3014,8,0000100100000101000000110000001010000000010000000011000111100010,0,5,4,1,2.356194,24.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,48
3015,8,0000011100000111000001010000001100000011111000001101100111111010,0,1,1,0,2.356194,25.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,76
3016,8,0000011100000111000001010000001100000011111000001101100111111010,0,1,0,1,2.356194,25.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,76
3017,8,0000111100000111000001110000000110000010111000011110100011110100,1,2,2,1,2.356194,27.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,152
3018,8,0000111100000111000001110000000110000010111000011110100011110100,1,2,1,2,2.356194,27.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,152
3019,8,0000111100000111000001110000001110000011111000001111100011111000,1,2,2,1,2.356194,29.142136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
3020,8,0000111100000111000001110000001110000011111000001111100011111000,1,2,1,2,2.356194,29.142136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
3021,9,000011111000011111000000111000000101110000011110000011111100001111011001111111110,0,1,1,0,2.356194,29.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3022,9,000011111000011111000000111000000101110000011110000011111100001111011001111111110,0,1,0,1,2.356194,29.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3023,8,0001011100001011000001111000011101000011101100111111110011111100,6,7,7,6,2.356194,29.656854,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,20
3024,8,0001011100001011000001111000011101000011101100111111110011111100,6,7,6,7,2.356194,29.656854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,20
3025,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,1,2,2.356194,3.,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,4
3026,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,2,0,2.356194,3.,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,4
3027,8,0000010100000011000000110000000100000001100000000110000011111000,1,2,2,1,2.356194,3.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,20,84
3028,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,2,1,2.356194,3.,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,4
3029,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,0,2,2.356194,3.,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,4
3030,8,0000011000000101000000110000001000000001110000001011000001101000,0,1,3,4,2.356194,3.,1.570796,3.141593,-1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
3031,8,0000011000000101000000110000001000000001110000001011000001101000,0,1,4,3,2.356194,3.,1.570796,-3.141593,1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
3032,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,1,2,2.356194,3.,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,4
3033,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,2,0,2.356194,3.,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,4
3034,8,0000010100000011000000110000000100000001100000000110000011111000,1,2,1,2,2.356194,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,20,84
3035,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,7,0,2,1,2.356194,3.,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,4
3036,9,000001011000000111000000010000000001000000001100000000010000000111000000110110000,0,7,0,2,2.356194,3.,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,4
3037,9,000001111000001010000000101000000011000000011110000100101001001110110000101110100,3,4,4,3,2.356194,3.029437,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3038,9,000001111000001010000000101000000011000000011110000100101001001110110000101110100,3,4,3,4,2.356194,3.029437,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3039,9,000001001000000111000000100000000011000000011100000001011000000010110001110111010,3,4,4,3,2.356194,3.093836,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3040,9,000001001000000111000000100000000011000000011100000001011000000010110001110111010,3,4,3,4,2.356194,3.093836,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3041,9,000010101000001001000000011000000011100000101010000001100010000001100000111111000,2,3,3,2,2.356194,3.171573,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
3042,9,000010101000001001000000011000000011100000101010000001100010000001100000111111000,2,3,2,3,2.356194,3.171573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
3043,8,0000100100000101000000110000001010000001010000010011000011101100,0,5,1,4,2.356194,3.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,72
3044,8,0000100100000101000000110000001010000001010000010011000011101100,0,5,4,1,2.356194,3.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,72
3045,9,000000101000000100000000011000000010000000001000000001110000001001100000101011100,4,5,5,4,2.356194,3.414214,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3046,9,000000101000000100000000011000000010000000001000000001110000001001100000101011100,4,5,4,5,2.356194,3.414214,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3047,9,000011101000010010000001111000001111110000000101100001101100001011100000101101100,2,3,3,2,2.356194,3.489042,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3048,9,000011101000010010000001111000001111110000000101100001101100001011100000101101100,2,3,2,3,2.356194,3.489042,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3049,9,000001101000001010000000111000000111000000001110000000101100001011100000101110100,2,3,3,2,2.356194,3.707107,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3050,9,000001101000001010000000111000000111000000001110000000101100001011100000101110100,2,3,2,3,2.356194,3.707107,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3051,9,000011111000011111000000111000000100110001011110010011111100001111011001111011110,0,1,1,0,2.356194,3.715729,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3052,9,000011111000011111000000111000000100110001011110010011111100001111011001111011110,0,1,0,1,2.356194,3.715729,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3053,9,000001011000000110000000101000000011000000011100000001011000000110110000101111000,3,4,4,3,2.356194,3.783612,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3054,9,000001011000000110000000101000000011000000011100000001011000000110110000101111000,3,4,3,4,2.356194,3.783612,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3055,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,0,3,5,1,2.356194,3.804738,0.955317,-3.141593,-3.141593,0.57735,0.,0.816497,-3.141593,0.816497,-3.141593,0.57735,3.141593,0,0,0,0,0,0,0,0,2
3056,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,3,0,1,5,2.356194,3.804738,0.955317,0.,-3.141593,0.57735,0.,0.816497,0.,0.816497,0.,0.57735,3.141593,0,0,0,0,0,0,0,0,2
3057,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,0,3,1,5,2.356194,3.804738,1.570796,1.570796,-1.230959,0.816497,0.,0.57735,0.,0.57735,3.141593,0.816497,0.,0,0,0,0,0,0,0,0,2
3058,9,000111101000101111000011011110000111101000101111000011110110011011101101111111110,3,0,5,1,2.356194,3.804738,1.570796,-1.570796,-1.230959,0.816497,0.,0.57735,3.141593,0.57735,0.,0.816497,0.,0,0,0,0,0,0,0,0,2
3059,9,000001101000001011000000110000000110000000011110000101101101001011110001110011110,2,3,3,2,2.356194,31.313709,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
3060,9,000001101000001011000000110000000110000000011110000101101101001011110001110011110,2,3,2,3,2.356194,31.313709,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
3061,8,0000011100000011000000110000000100000001100000011110000011111100,1,2,2,1,2.356194,34.970563,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
3062,8,0000011100000011000000110000000100000001100000011110000011111100,1,2,1,2,2.356194,34.970563,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
3063,9,000001100000001010000000101000000011000000011110000011101000001010111001001111110,3,4,4,3,2.356194,36.970563,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
3064,9,000001100000001010000000101000000011000000011110000011101000001010111001001111110,3,4,3,4,2.356194,36.970563,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
3065,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,2,8,8,7,2.356194,4.,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,8
3066,8,0000011000000101000001010000001100000011111000001001100001111000,1,7,7,2,2.356194,4.,1.570796,-0.785398,3.141593,0.,0.,1.,0.,1.,-1.570796,0.,0.,0,0,0,0,0,0,0,8,38
3067,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,7,1,6,7,2.356194,4.,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,8
3068,6,000110000101000011110000101000011000,0,4,3,0,2.356194,4.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,36,44,108,244
3069,6,000011000010000001000001110000101100,2,3,3,2,2.356194,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,28,76,356,1784
3070,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,8,2,7,8,2.356194,4.,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,8
3071,8,0000011000000101000001010000001100000011111000001001100001111000,7,1,2,7,2.356194,4.,1.570796,0.785398,-3.141593,0.,0.,1.,0.,1.,1.570796,0.,0.,0,0,0,0,0,0,0,8,38
3072,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,1,7,7,6,2.356194,4.,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,8
3073,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,8,2,8,7,2.356194,4.,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,8
3074,8,0000011000000101000001010000001100000011111000001001100001111000,7,1,7,2,2.356194,4.,0.,0.,-1.570796,1.,0.,0.,0.,0.,0.,1.,-1.570796,0,0,0,0,0,0,0,8,38
3075,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,1,7,6,7,2.356194,4.,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,8
3076,6,000110000101000011110000101000011000,4,0,3,0,2.356194,4.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,36,44,108,244
3077,6,000011000010000001000001110000101100,2,3,2,3,2.356194,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,28,76,356,1784
3078,9,000001111000001111000000101000000011000000011110000000111000000110110000111110000,2,8,7,8,2.356194,4.,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,8
3079,8,0000011000000101000001010000001100000011111000001001100001111000,1,7,2,7,2.356194,4.,0.,0.,1.570796,1.,0.,0.,0.,0.,0.,1.,1.570796,0,0,0,0,0,0,0,8,38
3080,9,000001001000000100000000100000000011000000011100000000011000011000110100100110100,7,1,7,6,2.356194,4.,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,8
3081,8,0001011100001111000011111000001101100000111000001111000011110000,6,7,7,6,2.356194,4.171573,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
3082,8,0001011100001111000011111000001101100000111000001111000011110000,6,7,6,7,2.356194,4.171573,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
3083,8,0000011100000111000000110000000100000001110000101110010011111000,0,1,1,0,2.356194,4.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
3084,8,0000011100000111000000110000000100000001110000101110010011111000,0,1,0,1,2.356194,4.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
3085,9,000011111000001111000001111000000011100000001111000111111001000111101001111111010,1,2,2,1,2.356194,4.414214,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3086,9,000011111000001111000001111000000011100000001111000111111001000111101001111111010,1,2,1,2,2.356194,4.414214,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3087,8,0000100100000111000001110000001110000000011000100111010011110000,1,2,2,1,2.356194,4.686292,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,52
3088,8,0000100100000111000001110000001110000000011000100111010011110000,1,2,1,2,2.356194,4.686292,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,52
3089,8,0000101000001001000001100000010111000011001100111010110101011110,0,2,1,3,2.356194,4.747547,1.570796,0.,-1.910633,0.57735,0.,0.816497,1.570796,0.816497,1.570796,0.57735,0.,0,0,0,0,0,0,0,4,8
3090,8,0000101000001001000001100000010111000011001100111010110101011110,0,2,3,1,2.356194,4.747547,1.570796,0.,1.230959,0.816497,0.,0.57735,-1.570796,0.57735,-1.570796,0.816497,0.,0,0,0,0,0,0,0,4,8
3091,9,000001110000001110000001001000000111000000110111000001110110001110110001001101110,0,1,1,0,2.356194,4.771906,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3092,9,000001110000001110000001001000000111000000110111000001110110001110110001001101110,0,1,0,1,2.356194,4.771906,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3093,8,0000101100000101000000110000001110000001010000001011000011111000,2,3,3,2,2.356194,46.627417,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,16,164
3094,8,0000101100000101000000110000001110000001010000001011000011111000,2,3,2,3,2.356194,46.627417,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,16,164
3095,8,0000111100000110000001100000000110000001111000011110000110011110,5,6,6,5,2.356194,48.627417,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
3096,8,0000111100000110000001100000000110000001111000011110000110011110,5,6,5,6,2.356194,48.627417,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
3097,8,0000110100000110000000110000000110000000110000000110000010110000,5,0,4,3,2.356194,5.,1.570796,-1.570796,3.141593,0.,0.,1.,0.,1.,-3.141593,0.,0.,0,0,0,0,0,0,0,16,40
3098,8,0000100100000101000000110000001010000000010000000011000011100000,0,5,1,4,2.356194,5.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,44,136
3099,8,0000110100000110000000110000000110000000110000000110000010110000,0,5,4,3,2.356194,5.,0.,0.,-3.141593,1.,0.,0.,0.,0.,0.,1.,-3.141593,0,0,0,0,0,0,0,16,40
3100,8,0000100100000101000000110000001010000000010000000011000011100000,0,5,4,1,2.356194,5.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,44,136
3101,9,000011111000011111000011010000000111111000011111000011110100001111111001110111110,0,1,1,0,2.356194,5.029437,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3102,9,000011111000011111000011010000000111111000011111000011110100001111111001110111110,0,1,0,1,2.356194,5.029437,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3103,9,000001101000001011000001010000000110000000110111000001100110001011110000110001100,3,4,4,3,2.356194,5.372583,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
3104,9,000001101000001011000001010000000110000000110111000001100110001011110000110001100,3,4,3,4,2.356194,5.372583,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
3105,9,000010101000001101000000110000000110100000011010000011111100000001111000110011000,0,1,4,5,2.356194,5.414214,1.570796,0.,1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
3106,9,000010101000001101000000110000000110100000011010000011111100000001111000110011000,0,1,5,4,2.356194,5.414214,1.570796,0.,-1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
3107,9,000000101000000101000000011000000011000000001000000001110000001001100001111111110,4,5,5,4,2.356194,5.828427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3108,9,000000101000000101000000011000000011000000001000000001110000001001100001111111110,4,5,4,5,2.356194,5.828427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3109,9,000011101000011101000011010000000110111000011111000011110100011001111100110011100,4,5,5,4,2.356194,5.885618,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3110,9,000011101000011101000011010000000110111000011111000011110100011001111100110011100,4,5,4,5,2.356194,5.885618,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3111,9,000000110000000101000000011000000011000000001000000001110000011101100100011111100,2,3,3,2,2.356194,5.956167,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3112,9,000000110000000101000000011000000011000000001000000001110000011101100100011111100,2,3,2,3,2.356194,5.956167,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3113,8,0000011100000111000001010000001000000001111000011101000011101100,0,1,1,0,2.356194,50.627417,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
3114,8,0000011100000111000001010000001000000001111000011101000011101100,0,1,0,1,2.356194,50.627417,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
3115,8,0000111100000111000001110000000110000001111000001110000011111000,1,2,2,1,2.356194,58.284271,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,52
3116,8,0000111100000111000001110000000110000001111000001110000011111000,1,2,1,2,2.356194,58.284271,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,52
3117,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,3,8,8,7,2.356194,6.,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,4
3118,8,0000011100000011000000110000000100000001100000101110010011111000,1,2,2,1,2.356194,6.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,20,196
3119,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,8,3,7,8,2.356194,6.,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,4
3120,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,8,3,8,7,2.356194,6.,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,4
3121,8,0000011100000011000000110000000100000001100000101110010011111000,1,2,1,2,2.356194,6.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,20,196
3122,9,000010011000001111000001111000000101100000000011000000011100000111000000111100000,3,8,7,8,2.356194,6.,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,4
3123,9,000001001000000111000000111000000011000000011100000001011000011011110101111111110,3,4,4,3,2.356194,6.288923,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3124,9,000001001000000111000000111000000011000000011100000001011000011011110101111111110,3,4,3,4,2.356194,6.288923,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3125,9,000001101000001010000000111000000111000000011110000111101101001011111000101111100,2,3,3,2,2.356194,6.328427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
3126,9,000001101000001010000000111000000111000000011110000111101101001011111000101111100,2,3,2,3,2.356194,6.328427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
3127,9,000001111000001010000000101000000011000000011110000000101000001110110001101110110,3,4,4,3,2.356194,6.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
3128,9,000001111000001010000000101000000011000000011110000000101000001110110001101110110,3,4,3,4,2.356194,6.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
3129,8,0000111100000111000001110000010110000011111100001110100111111010,1,2,2,1,2.356194,6.828427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,108
3130,8,0000111100000111000001110000010110000011111100001110100111111010,1,2,1,2,2.356194,6.828427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,108
3131,8,0000011100000011000000110000001000000001100000011111000011101100,1,2,2,1,2.356194,69.941125,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,56
3132,8,0000011100000011000000110000001000000001100000011111000011101100,1,2,1,2,2.356194,69.941125,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,56
3133,8,0010111100010111100011110100011110100111111110011111100111111110,5,6,6,5,2.356194,7.029437,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,20
3134,8,0010111100010111100011110100011110100111111110011111100111111110,5,6,5,6,2.356194,7.029437,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,20
3135,9,000100111000010010000001010100000110010000001001000001100100001111100001100011110,1,2,4,5,2.356194,7.328427,1.570796,-3.141593,2.356194,0.382683,0.,0.92388,1.570796,0.92388,1.570796,0.382683,0.,0,0,0,0,0,0,0,0,4
3136,9,000100111000010010000001010100000110010000001001000001100100001111100001100011110,1,2,5,4,2.356194,7.328427,1.570796,3.141593,-0.785398,0.92388,0.,0.382683,-1.570796,0.382683,-1.570796,0.92388,0.,0,0,0,0,0,0,0,0,4
3137,9,000011101000001111000001111000000011100000001111000000111000000011100001111110010,1,2,2,1,2.356194,7.700688,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3138,9,000011101000001111000001111000000011100000001111000000111000000011100001111110010,1,2,1,2,2.356194,7.700688,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3139,9,000000101000000101000000011000000010000000001000000001110000001001100001111011110,4,5,5,4,2.356194,7.771236,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3140,9,000000101000000101000000011000000010000000001000000001110000001001100001111011110,4,5,4,5,2.356194,7.771236,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3141,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,8,7,5,2.356194,7.828427,1.570796,-0.392699,3.141593,0.,0.,1.,0.,1.,-0.785398,0.,0.,0,0,0,0,0,0,0,0,4
3142,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,7,0,5,7,2.356194,7.828427,1.570796,-1.178097,3.141593,0.,0.,1.,0.,1.,-2.356194,0.,0.,0,0,0,0,0,0,0,0,8
3143,8,0000100100000101000000110000001110000001010000010011000111111110,0,5,1,4,2.356194,7.828427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,72
3144,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,8,0,5,7,2.356194,7.828427,1.570796,0.392699,-3.141593,0.,0.,1.,0.,1.,0.785398,0.,0.,0,0,0,0,0,0,0,0,4
3145,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,7,7,5,2.356194,7.828427,1.570796,1.178097,-3.141593,0.,0.,1.,0.,1.,2.356194,0.,0.,0,0,0,0,0,0,0,0,8
3146,8,0000110100001011000001010000001111000000101000010101000111110110,0,1,2,3,2.356194,7.828427,1.570796,3.141593,-1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
3147,8,0000110100001011000001010000001111000000101000010101000111110110,0,1,3,2,2.356194,7.828427,1.570796,-3.141593,1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,4,8
3148,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,8,0,7,5,2.356194,7.828427,0.,0.,-0.785398,1.,0.,0.,0.,0.,0.,1.,-0.785398,0,0,0,0,0,0,0,0,4
3149,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,7,5,7,2.356194,7.828427,0.,0.,-2.356194,1.,0.,0.,0.,0.,0.,1.,-2.356194,0,0,0,0,0,0,0,0,8
3150,8,0000100100000101000000110000001110000001010000010011000111111110,0,5,4,1,2.356194,7.828427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,72
3151,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,0,8,5,7,2.356194,7.828427,0.,0.,0.785398,1.,0.,0.,0.,0.,0.,1.,0.785398,0,0,0,0,0,0,0,0,4
3152,9,000001011000000111000000111000000010000000001100000011011000011111101100111011100,7,0,7,5,2.356194,7.828427,0.,0.,2.356194,1.,0.,0.,0.,0.,0.,1.,2.356194,0,0,0,0,0,0,0,0,8
3153,9,000001001000000110000000101000000011000000011100000000011000011010110100101110100,3,4,4,3,2.356194,7.922263,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3154,9,000001001000000110000000101000000011000000011100000000011000011010110100101110100,3,4,3,4,2.356194,7.922263,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3155,8,0000001100000011000000100000000100000001000000011110000011011100,0,1,1,0,2.356194,8.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,332
3156,8,0000001100000011000000100000000100000001000000011110000011011100,0,1,0,1,2.356194,8.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,332
3157,8,0000111100001111000011010000001111100000111000001101000111110010,0,1,1,0,2.356194,8.343146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
3158,8,0000111100001111000011010000001111100000111000001101000111110010,0,1,0,1,2.356194,8.343146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
3159,9,000001011000000111000000111000000101000000010100000001011100001111010000111101100,1,2,2,1,2.356194,8.375345,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3160,9,000001011000000111000000111000000101000000010100000001011100001111010000111101100,1,2,1,2,2.356194,8.375345,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3161,9,000001001000000111000000100000000011000000011100000001011000011010110101110111110,3,4,4,3,2.356194,8.612039,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3162,9,000001001000000111000000100000000011000000011100000001011000011010110101110111110,3,4,3,4,2.356194,8.612039,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3163,8,0000011100000111000001010000001100000010111000011101100011110100,0,1,1,0,2.356194,8.686291,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
3164,8,0000011100000111000001010000001100000010111000011101100011110100,0,1,0,1,2.356194,8.686291,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
3165,9,000001111000001010000000101000000011000000011110000111101001001110111000101111100,3,4,4,3,2.356194,8.828427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,44
3166,9,000100101000010101000001110100000011010000011001000000111000000001110000110110000,0,1,3,4,2.356194,8.828427,1.570796,0.,1.570796,0.707107,0.,0.707107,-1.570796,0.707107,-1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
3167,9,000100101000010101000001110100000011010000011001000000111000000001110000110110000,0,1,4,3,2.356194,8.828427,1.570796,0.,-1.570796,0.707107,0.,0.707107,1.570796,0.707107,1.570796,0.707107,0.,0,0,0,0,0,0,0,0,4
3168,9,000001111000001010000000101000000011000000011110000111101001001110111000101111100,3,4,3,4,2.356194,8.828427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,44
3169,8,0001001100001011000001011000001101000011001000011101100111111110,0,4,1,3,2.356194,9.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,32
3170,8,0001001100001011000001011000001101000011001000011101100111111110,0,4,3,1,2.356194,9.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,32
3171,9,000010111000001001000000011000000011100000110010000001100010010101110100111101000,2,3,3,2,2.356194,9.242641,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3172,9,000010111000001001000000011000000011100000110010000001100010010101110100111101000,2,3,2,3,2.356194,9.242641,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3173,8,0001111100001111000011111000011111100000111100011111000111110110,1,2,2,1,2.356194,91.254834,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,28
3174,8,0001111100001111000011111000011111100000111100011111000111110110,1,2,1,2,2.356194,91.254834,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,28
3175,2,0000,0,1,1,0,2.513274,0.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,4,12,28,60,136,348,1184,6196
3176,2,0000,0,1,0,1,2.513274,0.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,4,12,28,60,136,348,1184,6196
3177,9,000001111000000101000000011000000001000000001100000000110000010101000100111110000,3,4,4,3,2.513274,0.791796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3178,9,000001111000000101000000011000000001000000001100000000110000010101000100111110000,3,4,3,4,2.513274,0.791796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3179,8,0000110100000111000000010000000110000010110000000100100011110000,2,3,3,2,2.513274,0.954915,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,64
3180,8,0000110100000111000000010000000110000010110000000100100011110000,2,3,2,3,2.513274,0.954915,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,64
3181,4,0010000110000100,0,3,1,2,2.513274,1.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,8,8,32,48,144,360
3182,4,0010000110000100,0,3,2,1,2.513274,1.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,8,8,32,48,144,360
3183,9,000001111000000101000000010000000001000000001100000000110000010101000100110110000,3,4,4,3,2.513274,1.036475,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3184,9,000001111000000101000000010000000001000000001100000000110000010101000100110110000,3,4,3,4,2.513274,1.036475,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3185,7,0000111000001100000010000001100000011000001111000,2,3,3,2,2.513274,1.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,40,420
3186,7,0000111000001100000010000001100000011000001111000,2,3,2,3,2.513274,1.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,40,420
3187,9,000010011000001001000000101000000011100000000010000001001000001100100000111101100,1,6,2,5,2.513274,1.403252,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3188,9,000010011000001001000000101000000011100000000010000001001000001100100000111101100,1,6,5,2,2.513274,1.403252,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3189,9,000011010000001111000000011000000011100000101110000000010010000111100001011110010,2,3,3,2,2.513274,1.45898,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3190,9,000011010000001111000000011000000011100000101110000000010010000111100001011110010,2,3,2,3,2.513274,1.45898,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3191,8,0000101100000111000001010000010110000011011100001100100011111000,2,3,3,2,2.513274,1.658359,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
3192,8,0000101100000111000001010000010110000011011100001100100011111000,2,3,2,3,2.513274,1.658359,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
3193,8,0000011000000101000001010000001100000011111000011001100101111110,1,2,2,1,2.513274,10.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,320
3194,8,0000011000000101000001010000001100000011111000011001100101111110,1,2,1,2,2.513274,10.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,320
3195,9,000010011000001111000001111000001101100000010011100101011101000111010000111101000,1,2,2,1,2.513274,10.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3196,9,000010011000001111000001111000001101100000010011100101011101000111010000111101000,1,2,1,2,2.513274,10.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3197,9,000001011000001001000000111000000111000000101110000010001110011101101101111110110,2,3,3,2,2.513274,106.429563,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3198,9,000001011000001001000000111000000111000000101110000010001110011101101101111110110,2,3,2,3,2.513274,106.429563,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3199,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,8,7,2.513274,11.055728,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
3200,9,000001100000000111000000111000000011000000011100000000111000000011110000011110000,7,8,7,8,2.513274,11.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
3201,9,000101111000010111000001110100001111010000001101100001111100001111100001110111110,6,7,7,6,2.513274,118.137767,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3202,9,000101111000010111000001110100001111010000001101100001111100001111100001110111110,6,7,6,7,2.513274,118.137767,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3203,9,000011110000001011000000111000000111100000100110000001101110001111100000011101100,2,3,3,2,2.513274,12.111456,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3204,9,000011110000001011000000111000000111100000100110000001101110001111100000011101100,2,3,2,3,2.513274,12.111456,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3205,9,000001111000001111000001011000000111000000011111000111110101011111111100111111100,7,8,8,7,2.513274,12.663119,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3206,9,000001111000001111000001011000000111000000011111000111110101011111111100111111100,7,8,7,8,2.513274,12.663119,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3207,9,000001011000001010000000101000000101000000001110000011001100000110001001101111010,2,3,3,2,2.513274,12.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
3208,9,000001011000001010000000101000000101000000001110000011001100000110001001101111010,2,3,2,3,2.513274,12.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
3209,9,000011111000010111000001111000000110110001111101010111111111001111111001111011110,6,7,7,6,2.513274,13.781153,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3210,9,000011111000010111000001111000000110110001111101010111111111001111111001111011110,6,7,6,7,2.513274,13.781153,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3211,9,000001011000001011000000111000000101000000101110000001001110001111000001111111110,0,1,1,0,2.513274,13.81966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3212,9,000001011000001011000000111000000101000000101110000001001110001111000001111111110,0,1,0,1,2.513274,13.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3213,9,000111001000011111000011111100000111111000101111000011011110001011101001111111110,4,5,6,7,2.513274,13.873628,1.570796,0.,2.173553,0.465341,0.,0.885131,-1.570796,0.885131,-1.570796,0.465341,0.,0,0,0,0,0,0,0,0,4
3214,9,000111001000011111000011111100000111111000101111000011011110001011101001111111110,4,5,7,6,2.513274,13.873628,1.570796,0.,-0.96804,0.885131,0.,0.465341,1.570796,0.465341,1.570796,0.885131,0.,0,0,0,0,0,0,0,0,4
3215,9,000010101000001111000001111000001010100000011011100001111000010011110100111011000,1,2,2,1,2.513274,137.082039,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3216,9,000010101000001111000001111000001010100000011011100001111000010011110100111011000,1,2,1,2,2.513274,137.082039,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3217,9,000001101000000100000000011000000010000000010100000000110000001001110001101000110,3,4,4,3,2.513274,14.208204,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3218,9,000001101000000100000000011000000010000000010100000000110000001001110001101000110,3,4,3,4,2.513274,14.208204,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3219,7,0001100000101100001111100011101001101111000111100,5,6,6,5,2.513274,14.472136,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,8,68,688
3220,7,0001100000101100001111100011101001101111000111100,5,6,5,6,2.513274,14.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,8,68,688
3221,8,0000101100000111000001010000010110000011011100101100110111111010,2,3,3,2,2.513274,148.790243,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,32
3222,8,0000101100000111000001010000010110000011011100101100110111111010,2,3,2,3,2.513274,148.790243,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,32
3223,9,000011101000001111000001111000001010100000111111100011111010001011111001111011110,1,2,2,1,2.513274,15.155418,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
3224,9,000011101000001111000001111000001010100000111111100011111010001011111001111011110,1,2,1,2,2.513274,15.155418,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
3225,9,000001100000001011000000111000000010000000001110000011101000011011101100011011100,3,8,4,7,2.513274,15.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3226,9,000001100000001011000000111000000010000000001110000011101000011011101100011011100,3,8,7,4,2.513274,15.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3227,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,2,1,2.513274,15.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3228,9,000010011000001111000001111000000011100000001011000011011000001111101001111111110,1,2,1,2,2.513274,15.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3229,9,000001011000000101000000101000000011000000011100000010011000001100111001111110110,1,2,2,1,2.513274,17.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,60
3230,9,000001011000000101000000101000000011000000011100000010011000001100111001111110110,1,2,1,2,2.513274,17.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,60
3231,9,000010111000010111000001101000001011110000001001100010111000010110101100111110000,0,1,1,0,2.513274,18.291796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3232,9,000010111000010111000001101000001011110000001001100010111000010110101100111110000,0,1,0,1,2.513274,18.291796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3233,7,0000111000001000000010000001100000111000001011100,2,3,3,2,2.513274,18.944272,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,4,40,424
3234,7,0000111000001000000010000001100000111000001011100,2,3,2,3,2.513274,18.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,4,40,424
3235,9,000010011000001001000000101000000010100000001010000000001000000100100000111010000,1,6,2,5,2.513274,19.944272,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3236,9,000010011000001001000000101000000010100000001010000000001000000100100000111010000,1,6,5,2,2.513274,19.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3237,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,7,6,2.513274,198.386991,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3238,9,000011111000011111000001111000001111110000001111100001111100000111100000111111000,6,7,6,7,2.513274,198.386991,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3239,6,000010000010000001000001110000001100,0,3,2,1,2.513274,2.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,8,8,16,48
3240,6,000010000010000001000001110000001100,0,3,1,2,2.513274,2.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,8,8,16,48
3241,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,2,5,2.513274,2.055728,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
3242,9,000010011000001001000000101000000011100000000010000000001000000100100000111100000,1,6,5,2,2.513274,2.055728,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
3243,9,000001101000000100000000010000000010000000001100000000110000001001100001100010110,2,3,3,2,2.513274,2.072949,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
3244,9,000001101000000100000000010000000010000000001100000000110000001001100001100010110,2,3,2,3,2.513274,2.072949,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
3245,9,000001111000001011000000110000000101000000101110000010101110001111001001110110110,3,4,4,3,2.513274,2.211146,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
3246,9,000001111000001011000000110000000101000000101110000010101110001111001001110110110,3,4,3,4,2.513274,2.211146,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
3247,9,000001100000001010000000110000000101000000011110000111101101001011011001000111110,0,1,3,4,2.513274,2.481072,1.570796,-3.141593,1.731849,0.647936,0.,0.761695,1.570796,0.761695,1.570796,0.647936,0.,0,0,0,0,0,0,0,0,4
3248,9,000001100000001010000000110000000101000000011110000111101101001011011001000111110,0,1,4,3,2.513274,2.481072,1.570796,3.141593,-1.409744,0.761695,0.,0.647936,-1.570796,0.647936,-1.570796,0.761695,0.,0,0,0,0,0,0,0,0,4
3249,8,0000110000000101000000100000001010000001110000000011000101001010,2,3,3,2,2.513274,2.5,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,64
3250,8,0000110000000101000000100000001010000001110000000011000101001010,2,3,2,3,2.513274,2.5,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,64
3251,9,000001111000000101000000010000000001000000001100000001110000010101000100110111000,3,4,4,3,2.513274,2.713525,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3252,9,000001111000000101000000010000000001000000001100000001110000010101000100110111000,3,4,3,4,2.513274,2.713525,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3253,7,0000111000001100000010000001100000111000001111100,2,3,3,2,2.513274,2.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,16,112,1196
3254,7,0000111000001100000010000001100000111000001111100,2,3,2,3,2.513274,2.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,16,112,1196
3255,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,3,2,2.513274,2.894427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,36
3256,8,0000011100000111000000110000001100000001110000101111010011111000,2,3,2,3,2.513274,2.894427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,36
3257,9,000001110000001011000001011000000101000000101111000001100110001111000001011111110,5,7,7,5,2.513274,20.,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,36
3258,9,000001110000001011000001011000000101000000101111000001100110001111000001011111110,5,7,5,7,2.513274,20.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,36
3259,9,000001111000000101000000101000000011000000011100000000111000001100110001111110110,1,4,3,2,2.513274,20.944272,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3260,9,000001111000000101000000101000000011000000011100000000111000001100110001111110110,1,4,2,3,2.513274,20.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3261,8,0000011100000111000001110000001100000011111000111111110011111100,6,7,7,6,2.513274,21.708204,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,40
3262,8,0000011100000111000001110000001100000011111000111111110011111100,6,7,6,7,2.513274,21.708204,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,40
3263,9,000111111000011111000000110100001111110001111110110111111111001111111001110111110,6,7,7,6,2.513274,24.371323,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3264,9,000111111000011111000000110100001111110001111110110111111111001111111001110111110,6,7,6,7,2.513274,24.371323,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3265,9,000010111000010111000001111000001011110000000001100011111000001111101001111101110,0,1,1,0,2.513274,24.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3266,9,000010111000010111000001111000001011110000000001100011111000001111101001111101110,0,1,0,1,2.513274,24.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3267,8,0001111100001111000001101000111111010111111110011111100111011110,5,6,6,5,2.513274,26.18034,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,108
3268,8,0001111100001111000001101000111111010111111110011111100111011110,5,6,5,6,2.513274,26.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,108
3269,9,000001011000001011000000111000000110000000101110000111001111001111101001111011110,0,1,1,0,2.513274,27.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3270,9,000001011000001011000000111000000110000000101110000111001111001111101001111011110,0,1,0,1,2.513274,27.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3271,9,000001011000001010000000110000000101000000101110000010001110001111001001100110110,3,4,4,3,2.513274,28.944272,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
3272,9,000001011000001010000000110000000101000000101110000010001110001111001001100110110,3,4,3,4,2.513274,28.944272,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
3273,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,3,4,2.513274,3.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,8
3274,8,0000101000000101000000100000000110000000010000001010000001010000,2,5,4,3,2.513274,3.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,8
3275,9,000011111000001111000000111000000111100000111110000111111111001111111001111111110,6,7,7,6,2.513274,3.128677,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3276,9,000011111000001111000000111000000111100000111110000111111111001111111001111111110,6,7,6,7,2.513274,3.128677,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3277,8,0000111100000111000001110000011110000111111110011111100111111110,5,6,6,5,2.513274,3.167184,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,16
3278,8,0000111100000111000001110000011110000111111110011111100111111110,5,6,5,6,2.513274,3.167184,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,16
3279,9,000011011000001111000001111000000011100000111111000101011011001111110000111111100,1,2,2,1,2.513274,3.447214,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3280,9,000011011000001111000001111000000011100000111111000101011011001111110000111111100,1,2,1,2,2.513274,3.447214,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3281,9,000011111000011111000001111000001111110000011111100100111101000111110001111110010,2,3,3,2,2.513274,3.524998,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3282,9,000011111000011111000001111000001111110000011111100100111101000111110001111110010,2,3,2,3,2.513274,3.524998,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3283,9,000010100000001111000001111000001000100000010011100001111000001011010001011001110,1,2,2,1,2.513274,3.718847,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3284,9,000010100000001111000001111000001000100000010011100001111000001011010001011001110,1,2,1,2,2.513274,3.718847,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3285,8,0000101100000111000000010000000110000011010000111100110111111110,0,5,1,4,2.513274,3.763932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,80
3286,8,0000101100000111000000010000000110000011010000111100110111111110,0,5,4,1,2.513274,3.763932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,80
3287,8,0000111100001111000001000000001011000001111000011101000111001110,0,1,1,0,2.513274,3.81966,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,84
3288,8,0000111100001111000001000000001011000001111000011101000111001110,0,1,0,1,2.513274,3.81966,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,84
3289,9,000011101000001111000001111000001010100000111111100011111010000011111001111011010,1,2,2,1,2.513274,309.288684,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3290,9,000011101000001111000001111000001010100000111111100011111010000011111001111011010,1,2,1,2,2.513274,309.288684,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3291,9,000010110000001111000001111000000001100000011011000101111001011111010101011111110,1,2,2,1,2.513274,31.708204,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3292,9,000010110000001111000001111000000001100000011011000101111001011111010101011111110,1,2,1,2,2.513274,31.708204,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3293,9,000001101000001100000000011000000011000000010110000101110001001001110000101101100,2,3,3,2,2.513274,33.416408,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,48
3294,9,000001101000001100000000011000000011000000010110000101110001001001110000101101100,2,3,2,3,2.513274,33.416408,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,48
3295,9,000011111000001100000000111000000111100001001110010011111100011101101101101111110,2,3,3,2,2.513274,34.472136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3296,9,000011111000001100000000111000000111100001001110010011111100011101101101101111110,2,3,2,3,2.513274,34.472136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3297,9,000010111000001111000001111000001001100000111011100001111010011111010101111111110,1,2,2,1,2.513274,358.885443,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3298,9,000010111000001111000001111000001001100000111011100001111010011111010101111111110,1,2,1,2,2.513274,358.885443,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3299,9,000011011000000111000000111000000001100001001100010001011000010111000100111111000,1,2,2,1,2.513274,36.18034,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3300,9,000011011000000111000000111000000001100001001100010001011000010111000100111111000,1,2,1,2,2.513274,36.18034,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3301,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,3,2,2.513274,37.888544,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,232
3302,8,0000011100000100000000110000001100000001110000101011010010111000,2,3,2,3,2.513274,37.888544,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,232
3303,9,000010010000001111000001111000001100100000010011100101011101001111010001011001110,1,2,2,1,2.513274,4.,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3304,9,000010010000001111000001111000001100100000010011100101011101001111010001011001110,1,2,1,2,2.513274,4.,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3305,9,000010011000001111000001111000000011100000000011000000011000000111100000111100000,1,2,2,1,2.513274,4.222912,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
3306,9,000010011000001111000001111000000011100000000011000000011000000111100000111100000,1,2,1,2,2.513274,4.222912,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
3307,9,000111101000101111000011111110010101101100011111000011111100001011011001111111110,0,2,6,5,2.513274,4.580179,1.570796,-3.141593,1.731849,0.647936,0.,0.761695,1.570796,0.761695,1.570796,0.647936,0.,0,0,0,0,0,0,0,0,4
3308,9,000111101000101111000011111110010101101100011111000011111100001011011001111111110,0,2,5,6,2.513274,4.580179,1.570796,3.141593,-1.409744,0.761695,0.,0.647936,-1.570796,0.647936,-1.570796,0.761695,0.,0,0,0,0,0,0,0,0,4
3309,9,000001111000001111000000110000000101000000011110000111111101011111011101110111110,0,1,1,0,2.513274,4.824045,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3310,9,000001111000001111000000110000000101000000011110000111111101011111011101110111110,0,1,0,1,2.513274,4.824045,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3311,9,000111111000010111000001111100011111110101111101110111111111001111111001111111110,6,7,7,6,2.513274,4.836881,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3312,9,000111111000010111000001111100011111110101111101110111111111001111111001111111110,6,7,6,7,2.513274,4.836881,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3313,9,000011001000001011000000101000000101100000010110000000001100010010010100111100000,2,3,3,2,2.513274,4.875388,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
3314,9,000011001000001011000000101000000101100000010110000000001100010010010100111100000,2,3,2,3,2.513274,4.875388,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
3315,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,2,1,2.513274,40.652476,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3316,9,000010011000001111000001111000001100100000001011100011011100001111001001111011110,1,2,1,2,2.513274,40.652476,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3317,9,000010111000010111000001101000001011110001001001110010111000010110101100111110000,0,1,1,0,2.513274,43.416408,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3318,9,000010111000010111000001101000001011110001001001110010111000010110101100111110000,0,1,0,1,2.513274,43.416408,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3319,9,000011001000001010000000101000000101100000011110000000001100010010010100101110000,2,3,3,2,2.513274,45.124612,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,24
3320,9,000011001000001010000000101000000101100000011110000000001100010010010100101110000,2,3,2,3,2.513274,45.124612,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,24
3321,9,000011101000001100000000111000000111100000011110000010111100001001111001101110110,2,3,3,2,2.513274,47.888544,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,12
3322,9,000011101000001100000000111000000111100000011110000010111100001001111001101110110,2,3,2,3,2.513274,47.888544,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,12
3323,9,000010010000001010000000110000000011100000001010000001001000001111100001000111110,0,4,1,5,2.513274,5.145898,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
3324,9,000010010000001010000000110000000011100000001010000001001000001111100001000111110,0,4,5,1,2.513274,5.145898,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
3325,9,000011111000001111000001110000000111100001111111010111111111001111111001110111110,6,7,7,6,2.513274,5.263932,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3326,9,000011111000001111000001110000000111100001111111010111111111001111111001110111110,6,7,6,7,2.513274,5.263932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3327,8,0000011100000111000000110000001000000001110000111111010111101110,0,1,1,0,2.513274,5.427051,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,88
3328,8,0000011100000111000000110000001000000001110000111111010111101110,0,1,0,1,2.513274,5.427051,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,88
3329,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,3,2,2.513274,5.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,24,432
3330,8,0000010000000100000000110000001100000001110000010011000000111100,2,3,2,3,2.513274,5.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,24,432
3331,9,000011111000010110000001111000001111110000000101100001111100001111100001101101110,6,7,7,6,2.513274,5.788854,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3332,9,000011111000010110000001111000001111110000000101100001111100001111100001101101110,6,7,6,7,2.513274,5.788854,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3333,9,000001011000001011000000111000000110000000001110000011001100001111101001111011110,0,1,1,0,2.513274,5.931116,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3334,9,000001011000001011000000111000000110000000001110000011001100001111101001111011110,0,1,0,1,2.513274,5.931116,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3335,9,000010111000001111000001111000001000100000011011100000111000001111010001111010110,1,2,2,1,2.513274,52.36068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3336,9,000010111000001111000001111000001000100000011011100000111000001111010001111010110,1,2,1,2,2.513274,52.36068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3337,8,0001111100011111000001101100111111010111111110011111100111011110,5,6,6,5,2.513274,56.832816,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,48
3338,8,0001111100011111000001101100111111010111111110011111100111011110,5,6,5,6,2.513274,56.832816,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,48
3339,9,000010101000001111000001111000001011100000011011100110111001011011111101111110110,1,2,2,1,2.513274,6.341641,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3340,9,000010101000001111000001111000001011100000011011100110111001011011111101111110110,1,2,1,2,2.513274,6.341641,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3341,9,000101111000011111000000011100001111010001111110110010110110001111111000111110100,0,4,1,3,2.513274,6.527864,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3342,9,000101111000011111000000011100001111010001111110110010110110001111111000111110100,0,4,3,1,2.513274,6.527864,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3343,8,0000110100000110000000010000000110000011110000000100100010111000,2,3,3,2,2.513274,6.545085,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,64
3344,8,0000110100000110000000010000000110000011110000000100100010111000,2,3,2,3,2.513274,6.545085,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,64
3345,9,000011011000001110000000011000000011100000101110000000010010001111100000101110100,2,3,3,2,2.513274,6.583592,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,28
3346,9,000011011000001110000000011000000011100000101110000000010010001111100000101110100,2,3,2,3,2.513274,6.583592,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,28
3347,9,000001111000001101000000011000000011000000010110000101110001001101110000111101100,2,3,3,2,2.513274,6.683282,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3348,9,000001111000001101000000011000000011000000010110000101110001001101110000111101100,2,3,2,3,2.513274,6.683282,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3349,9,000010111000001101000001011000001011100000100011100011110010010101101101111101010,2,3,3,2,2.513274,6.894427,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3350,9,000010111000001101000001011000001011100000100011100011110010010101101101111101010,2,3,2,3,2.513274,6.894427,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3351,9,000011011000001111000001111000001101100000111111100001011110001111010001111111110,1,2,2,1,2.513274,66.732003,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3352,9,000011011000001111000001111000001101100000111111100001011110001111010001111111110,1,2,1,2,2.513274,66.732003,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3353,8,0000111100001111000010110000011111100001110100011111000111111110,0,1,1,0,2.513274,68.54102,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,60
3354,8,0000111100001111000010110000011111100001110100011111000111111110,0,1,0,1,2.513274,68.54102,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,60
3355,6,000011000011000001000001110001111110,0,1,1,0,2.513274,7.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,4,32,264,2496
3356,6,000011000011000001000001110001111110,0,1,0,1,2.513274,7.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,4,32,264,2496
3357,9,000010101000001111000001111000000011100000011011000001111000010011110100111111000,1,2,2,1,2.513274,7.63932,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,20
3358,9,000010101000001111000001111000000011100000011011000001111000010011110100111111000,1,2,1,2,2.513274,7.63932,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,20
3359,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,8,7,2.513274,75.777088,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,32
3360,9,000001011000001011000000111000000111000000100110000000001110000111100000111100000,7,8,7,8,2.513274,75.777088,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,32
3361,9,000010111000001111000001111000001100100000011011100111111101001111011000111011100,1,2,2,1,2.513274,8.130495,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3362,9,000010111000001111000001111000001100100000011011100111111101001111011000111011100,1,2,1,2,2.513274,8.130495,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3363,8,0000011100000100000000100000000100000001110000011010000110011110,1,6,2,5,2.513274,8.236068,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,8,56
3364,8,0000011100000100000000100000000100000001110000011010000110011110,1,6,5,2,2.513274,8.236068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,8,56
3365,8,0000101100000101000001010000001010000011011000001001100011101000,1,2,2,1,2.513274,8.291796,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,12,116
3366,8,0000101100000101000001010000001010000011011000001001100011101000,1,2,1,2,2.513274,8.291796,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,12,116
3367,9,000101100000011111000011111100000011011000110111000001111010000011110001011101010,1,2,2,1,2.513274,83.013156,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3368,9,000101100000011111000011111100000011011000110111000001111010000011110001011101010,1,2,1,2,2.513274,83.013156,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3369,9,000001011000001011000000111000000110000000101110000011001110001111101001111011110,0,1,1,0,2.513274,9.347524,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3370,9,000001011000001011000000111000000110000000101110000011001110001111101001111011110,0,1,0,1,2.513274,9.347524,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3371,9,000011111000001111000000111000000110100000111110000111111111001111111001111011110,6,7,7,6,2.513274,9.736068,1.570796,0.,3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,16
3372,9,000011111000001111000000111000000110100000111110000111111111001111111001111011110,6,7,6,7,2.513274,9.736068,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,16
3373,9,000100101000010110000001110100000101010000011001000011111100011011011101100111110,1,2,4,5,2.513274,9.77139,1.570796,0.,2.173553,0.465341,0.,0.885131,-1.570796,0.885131,-1.570796,0.465341,0.,0,0,0,0,0,0,0,0,4
3374,9,000100101000010110000001110100000101010000011001000011111100011011011101100111110,1,2,5,4,2.513274,9.77139,1.570796,0.,-0.96804,0.885131,0.,0.465341,1.570796,0.465341,1.570796,0.885131,0.,0,0,0,0,0,0,0,0,4
3375,9,000010011000001101000001101000000110100000010011000111011101001100111001111001110,1,2,2,1,2.513274,90.249224,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,8
3376,9,000010011000001101000001101000000110100000010011000111011101001100111001111001110,1,2,1,2,2.513274,90.249224,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,8
3377,9,000011011000000111000000111000000100100001011100010001011100000111010001111011010,1,2,2,1,2.513274,94.72136,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,0,4
3378,9,000011011000000111000000111000000100100001011100010001011100000111010001111011010,1,2,1,2,2.513274,94.72136,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,0,4
3379,8,0000111100000111000001110000010110000011111100011110100111111110,1,2,2,1,2.513274,99.193496,1.570796,0.,-3.141593,0.,0.,1.,0.,1.,0.,0.,0.,0,0,0,0,0,0,0,4,44
3380,8,0000111100000111000001110000010110000011111100011110100111111110,1,2,1,2,2.513274,99.193496,0.,0.,0.,1.,0.,0.,0.,0.,0.,1.,0.,0,0,0,0,0,0,0,4,44

==> anc/readme.txt <==
This Supplemental Material contains the raw numerical results of each graph that
results in a unique combination of unitary operation, momentum, and effective
length. There is a header row containing the field names described below,
followed by 3380 lines corresponding to one graph each.

ID:
  A unique integer identifier, referenced by the accompanying article.
Vertices:
  Integer number of vertices in this graph, N.
Adjacency matrix:
  String containing the adjacency matrix. Its length is N*N.
Input 0,Input 1:
  Vertices to which the two input tails are attached. Vertex numbering is
  defined by the adjacency matrix, from 0 to N-1.
Output 0,Output 1:
  Vertices to which the two output tails are attached.
Momentum:
  Momentum value, k, at which this graph has perfect transmission and results
  in this unitary operation.
Effective length:
  The effective length, l, of the graph.
Polar angle, Azimuthal angle, Rotation angle:
  The resulting unitary operation described as a rotation through
  "Rotation angle" about the axis of the Bloch sphere defined by
  ("Polar angle", "Azimuthal angle").
Re(U00),Im(U00),Re(U01),Im(U01),Re(U10),Im(U10),Re(U11),Im(U11):
  Representation of the resulting unitary in the standard Z basis, as the Real
  and Imaginary components of its four entries, U00, U01, U10, and U11.
Equivalent graphs on 1,Equiv on 2,Equiv on 3,Equiv on 4,Equiv on 5,Equiv on
6,Equiv on 7,Equiv on 8,Equiv on 9:
  The total number of other graphs found that result in the same unitary
  operation, at the same momentum, and with the same effective length, on
  1, 2, ..., 9 vertices.
